Radiative $\mu$ and $\tau$ leptonic decays at NLO

We present the differential rates and branching ratios of the radiative decays $\tau \to l \bar{\nu} \nu \gamma$, with $l=e$ or $\mu$, and $\mu \to e \bar{\nu} \nu \gamma$ in the Standard Model at next-to-leading order. Radiative corrections are computed taking into account the full depencence on the mass $m_l$ of the final charged leptons, which is necessary for the correct determination of the branching ratios. Only partial agreement is found with previous calculations performed in the $m_l \to 0$ limit. Our results agree with the measurements of the branching ratios $\mathcal{B} (\mu \to e \bar{\nu} \nu \gamma)$ and $\mathcal{B} (\tau \to \mu \bar{\nu} \nu \gamma)$ for a minimum photon energy of 10 MeV in the $\mu$ and $\tau$ rest frames, respectively. Babar's recent precise measurement of the branching ratio $\mathcal{B} (\tau \to e \bar{\nu} \nu \gamma)$, for the same photon energy threshold, differs from our prediction by 3.5 standard deviations.

==> anc/ScalarIntegrals.m <==
(*

    d^6 Gamma /(dx dy dOmega_e dOmega_gamma) =
	alpha G_Fermi^2 M^5 / (4 pi)^6 
	x beta (G(x,y,z) 
      + x beta J(x,y,z) n.p_l 
      + y K(x,y,z) n.p_gamma  
      + y x beta n.(p_l x p_gamma) L(x,y,z)

	Omega[M] = Delta-Log[M^2/mu^2]

	Delta = 2/(4-D) - gamma_Euler + Log[4 Pi]

*)



eta:=1+r^2-x-y+z;
t1m := (z - x + 2 r^2 - Sqrt[(x - z)^2 - 4 r^2 (1 - y)])/(2 eta);
t1p := r^2/(t1m eta)
t2m := (-x - y + z + 2 r^2 - Sqrt[(x + y - z)^2 - 4 r^2])/(2 eta);
t2p := r^2/(eta t2m);
t3m := (2 r^2 - x - Sqrt[x^2 - 4 r^2])/(2 (1 + r^2 - x));
t3p := r^2/(t3m (1 + r^2 - x))
t4p := (-y - x + 2 + Sqrt[(x + y)^2 - 4 (r^2 + z)])/(2 eta);
t4m := 1/(eta t4p);
t5p := (-y - x + z + 2 + Sqrt[(x + y - z)^2 - 4 r^2])/(2 eta);
t5m := 1/(eta t5p);
t6p := (2 - x + Sqrt[x^2 - 4 r^2])/(2 (1 + r^2 - x));
t6m := 1/(t6p (1 + r^2 - x));


X1 := -((x - 2 r - Sqrt[x^2 - 4 r^2])/(x - 2 r + Sqrt[x^2 - 4 r^2]));
X2 := -((x + y - z - 2 r - Sqrt[(x + y - z)^2 - 4 r^2])/(
   x + y - z - 2 r + Sqrt[(x + y - z)^2 - 4 r^2]));

s0 := (-y t1p)/((1 + r^2 - x - y + z) (t1p - t1m));
s1 := s0 + t1p;
s2 := s0/(1 - t1p);
s3 := -(s0/t1p);
s4 := (z t4p)/((1 + r^2 - x - y + z) (t4p - t4m));
s5 := s4 + t4p;
s6 := s4/(1 - t4p);
s7 := -(s4/t4p);


(*  
   B0[M^2 eta, m^2, M^2] = Omega[M]+2-RB04 
*)

RB04 := (1 - t2p) Log[1 - t2p] + 
   t2p Log[-t2p] + (1 - t2m) Log[1 - t2m] + t2m Log[-t2m] + 
   Log[eta];

(*  
   B0[M^2 (1+r^2-x), m^2, M^2] = Omega[M]+2-RB05 
*)

RB05 := Log[(1 - t6p) (1 - t6m)] - t6p Log[(t6p - 1)/t6p] - 
   t6m Log[(t6m - 1)/t6m] + Log[1 + r^2 - x];

(*  
   C0[M^2,0,M^2(1-y); 0, M^2,M^2) = RC01/M^2 
*)

RC01 := (PolyLog[2, 1 - y] - Pi^2/6)/y;

(*  
     C0[m^2,0,M^2 (r^2+z); 0, m^2,m^2) = RC02/M^2 
*)

RC02 := (-Pi^2/6+PolyLog[2,1/(1+z/r^2)] - I Pi Log[1+z/r^2]+1/2 Log[1+z/r^2]^2)/z;
(*  
    C0[m^2, M^2 eta, M^2 (1-y); 0, m^2, M^2] = RC03/M^2
*)

RC03 := -(1/(eta (t1p - t1m))) (Pi^2/6 + 
     PolyLog[2, s1/(s1 - t2p)] - PolyLog[2, (s1 - 1)/(s1 - t2m)] + 
     PolyLog[2, s1/(s1 - t2m)] - PolyLog[2, (s1 - 1)/(s1 - t2p)] + 
     PolyLog[2, (s2 - 1)/(s2 + y/(1 - y))] - 
     PolyLog[2, s2/(s2 + y/(1 - y))] + PolyLog[2, (s2 - 1)/s2] - 
     2 PolyLog[2, (s3 - 1)/s3]);

(* 
    C0[M^2, M^2 eta, M^2 (r^2+z); 0, M^2, m^2] = RC04/M^2 
*)

RC04 := -(1/((t4p - t4m) eta )) (PolyLog[2, (s6 - 1)/(
      s6 - z/(r^2 + z))] - PolyLog[2, s6/(s6 - z/(r^2 + z))] - 
     PolyLog[2, (s5 - 1)/(s5 - t5m)] + PolyLog[2, s5/(s5 - t5m)] - 
     PolyLog[2, (s5 - 1)/(s5 - t5p)] + PolyLog[2, s5/(s5 - t5p)] + 
     PolyLog[2, (s6 - 1)/s6] - 2 PolyLog[2, (s7 - 1)/s7] + Pi^2/6);

(* 
   C0[m^2, M^2, M^2(1+r^2-x); m^2, lambda^2, M^2] = 
   (-Log[X1] Log[lambda^2/M^2]/Sqrt[x^2 - 4 r^2] 
    +noIRRC05)/M^2 
*)

noIRRC05 := (PolyLog[2, 1 - X1/r] + PolyLog[2, 1 - r X1] + 
     PolyLog[2, X1^2] + 
     Log[X1] (Log[r] + 2 Log[1 - X1^2] - Log[X1]/2) + Log[r]^2/2 - 
     Pi^2/6)/(Sqrt[x^2 - 4 r^2]);

(* 
     C0[0, M^2 (1+r^2-x), M^2 eta; M^2, M^2, m^2] = RC06/M^2 
*)


RC06 := 1/(z - y) (PolyLog[2, 1/t6p] + PolyLog[2, 1/t6m] - 
     PolyLog[2, 1/t5p] - PolyLog[2, 1/t5m]);

(* 
     C0[0, M^2 (1+r^2-x), M^2 eta; m^2, m^2, M^2] = RC07/M^2 
*)

RC07 := 1/(y - z) (PolyLog[2, 1/t2p] + PolyLog[2, 1/t2m] - 
     PolyLog[2, 1/t3p] - PolyLog[2, 1/t3m]);

(*
     D0[M^2, m^2, M^2 eta, 0; M^2 (1+r^2-x), M^2 (1-y); M^2, lambda^2, m^2, M^2] = 
     -1/(M^4 y) (-Log[X1] Log[lambda]^2/M^2] /Sqrt[x^2 - 4 r^2] + noIRRD01)
*)

noIRRD01 := (2 Log[X1] Log[y] + Log[X2]^2 - PolyLog[2, 1 - X1^2] + 
     2 PolyLog[2, 1 - X1 X2] + 2 PolyLog[2, 1 - X1/X2])/(Sqrt[x^2 - 4 r^2]);

(*
     D0[M^2, m^2, 0, M^2 eta; M^2 (1+r^2-x), M^2 (r^2+z); M^2, lambda^2, m^2, m^2] = 
     1/(z M^4) (-Log[X1] Log[lambda^2/M^2] /Sqrt[x^2 - 4 r^2] + noIRRD02)
*)

noIRRD02 := (2 Log[X1] ( Log[z/r] - I Pi) + Log[X2]^2 - 
     PolyLog[2, 1 - X1^2] + 2 PolyLog[2, 1 - X1 X2] + 
     2 PolyLog[2, 1 - X1/X2])/(Sqrt[x^2 - 4 r^2]);

(*
     delta_soft = Log[lambda^2/M^2] (1 + x/Sqrt[x^2 - 4 r^2] Log[X1]) -  noIRsoft
*)

noIRsoft := (1 + x/Sqrt[x^2 - 4 r^2] Log[X1]) Log[yMin^2] + 
   x/Sqrt[x^2 - 4 r^2] (Log[X1]^2 + Log[X1] + 
      PolyLog[2, (2 Sqrt[x^2 - 4 r^2])/(x + Sqrt[x^2 - 4 r^2])]) - 1;




==> anc/gNLO.m <==
(*

    d^6 Gamma /(dx dy dOmega_e dOmega_gamma) =
	alpha G_Fermi^2 M^5 / (4 pi)^6 
	x beta (G(x,y,z) 
      + x beta J(x,y,z) n.p_l 
      + y K(x,y,z) n.p_gamma  
      + y x beta n.(p_l x p_gamma) L(x,y,z)


	G(x,y,z) = 4/(3 y z^2) ( gLO + (alpha/ pi) gNLO) 

*)


gLO = -2*r^4*y^2*(-4 + 3*x + 3*y - 3*z) - 
 r^2*(-4*y^4 - 3*y*(-2 + z)*z^2 - 2*y^2*z*(3 + z) - 2*z^2*(4 + 3*z) - 
   2*x^2*y*(2*y + 3*z) + y^3*(6 + 5*z) + 
   x*(-8*y^3 + 6*z^2 + 2*y^2*(3 + z) + 2*y*z*(4 + 3*z))) + 
 z*(-4*x^3*y - 2*y^4 - 2*y^2*(-1 + z)*z + y^3*(3 + 2*z) + 2*z^2*(3 + 2*z) + 
   y*z*(-6 - 5*z + 2*z^2) + x^2*(-8*y^2 + 4*z + y*(6 + 8*z)) + 
   x*(-6*y^3 + 2*y*(1 - 3*z)*z - 2*z*(3 + 4*z) + y^2*(6 + 8*z)));

gNLO = noIRsoft*(2*r^4*y^2*(-4 + 3*x + 3*y - 3*z) + 
   r^2*(-4*y^4 - 3*y*(-2 + z)*z^2 - 2*y^2*z*(3 + z) - 2*z^2*(4 + 3*z) - 
     2*x^2*y*(2*y + 3*z) + y^3*(6 + 5*z) + 
     x*(-8*y^3 + 6*z^2 + 2*y^2*(3 + z) + 2*y*z*(4 + 3*z))) - 
   z*(-4*x^3*y - 2*y^4 - 2*y^2*(-1 + z)*z + y^3*(3 + 2*z) + 2*z^2*(3 + 2*z) + 
     y*z*(-6 - 5*z + 2*z^2) + x^2*(-8*y^2 + 4*z + y*(6 + 8*z)) + 
     x*(-6*y^3 + 2*y*(1 - 3*z)*z - 2*z*(3 + 4*z) + y^2*(6 + 8*z)))) + 
 (-16*r^10*(-1 + y)*y^2*(30*y^3 + y^2*(-62 + 24*x - 49*z) + 
     2*(-16 + 12*x - 15*z)*z + y*(32 + 84*z + 27*z^2 - 24*x*(1 + z))) + 
   4*r^8*(30*y^8 + 24*x^3*y^2*(2 - 3*y + y^2)*(y - z) - 8*z^3*(16 + 15*z) - 
     y^7*(12 + 49*z) + 2*y^2*z^2*(-376 - 356*z + 21*z^2) + 
     8*y*z^2*(16 + 58*z + 21*z^2) + y^6*(-186 - 239*z + 27*z^2) + 
     y^5*(288 + 1092*z + 389*z^2) + y^3*z*(464 + 1588*z + 512*z^2 - 87*z^3) - 
     y^4*(120 + 1268*z + 1380*z^2 + 139*z^3) + 
     x^2*y*(78*y^5 - 96*z^2 - 12*y^2*z*(30 + 19*z) + 12*y*z*(8 + 25*z) - 
       y^4*(154 + 97*z) + y^3*(76 + 358*z + 27*z^2)) + 
     2*x*(42*y^7 + 48*z^3 - 4*y*z^2*(-4 + 9*z) - y^6*(44 + 61*z) + 
       y^4*(136 + 118*z - 52*z^2) - 4*y^2*z*(4 + 27*z^2) + 
       y^5*(-86 + 27*z + 27*z^2) + y^3*(-48 - 68*z + 12*z^2 + 93*z^3))) + 
   r^6*(-80*y^9 + 24*x^5*(-1 + y)*y^2*(y - z) + 28*y^8*(10 + 9*z) + 
     8*z^4*(-188 - 144*z + 15*z^2) - 2*y^7*(160 + 196*z + 121*z^2) + 
     4*y^3*z^2*(712 + 1896*z + 173*z^2 - 207*z^3) - 
     16*y*z^3*(-116 - 317*z - 91*z^2 + 3*z^3) + 
     y^6*(120 - 644*z - 218*z^2 + 23*z^3) + 
     y^5*z*(1456 + 3012*z + 476*z^2 + 87*z^3) + 
     2*y^4*z*(-336 - 2460*z - 1790*z^2 + 271*z^3) - 
     4*y^2*z^2*(120 + 1588*z + 1230*z^2 - 134*z^3 + 15*z^4) + 
     x^4*y*(14*y^4 + y^3*(82 - 177*z) + 192*z^2 - 6*y*z*(16 + 61*z) + 
       3*y^2*(-32 + 92*z + 57*z^2)) - 2*x^3*(94*y^6 + 96*z^3 + 
       24*y*z^2*(-4 + 3*z) + y^5*(-318 + 59*z) + 
       y^4*(320 + 294*z - 214*z^2) + 2*y^2*z*(48 + 64*z - 129*z^2) + 
       3*y^3*(-32 - 152*z + 62*z^2 + 31*z^3)) + 
     x^2*(-402*y^7 + 432*z^4 + y^6*(1194 + 451*z) - 
       8*y*z^2*(48 + 220*z + 9*z^2) + y^5*(-1224 - 1964*z + 93*z^2) + 
       y^4*(432 + 2896*z + 2720*z^2 - 341*z^3) + 
       2*y^2*z*(192 + 1328*z + 1852*z^2 - 207*z^3) + 
       y^3*z*(-1760 - 5144*z - 1584*z^2 + 87*z^3)) - 
     2*x*(152*y^8 - 2*y^7*(236 + 167*z) - 6*y^2*z^3*(-200 - 224*z + 19*z^2) + 
       8*z^3*(-24 - 68*z + 21*z^2) + y^6*(488 + 746*z + 203*z^2) + 
       y^4*z*(-168 + 1816*z + 1296*z^2 - 87*z^3) - 
       4*y*z^2*(-48 - 68*z - 42*z^2 + 9*z^3) + 
       2*y^5*(-84 - 194*z - 502*z^2 + 33*z^3) - 
       4*y^3*z*(-36 + 300*z + 670*z^2 + 217*z^3))) - 
   z^2*(-16*x^7*(-1 + y)*y*(y - z) - 2*x^6*(33*y^4 - 8*z^2 - 
       2*y*z*(2 + 13*z) - y^3*(45 + 62*z) + y^2*(12 + 67*z + 33*z^2)) - 
     x^5*(112*y^5 + 4*z^2*(6 + 17*z) - y^4*(187 + 320*z) + 
       y^2*z*(9 - 223*z - 112*z^2) + 4*y*z*(-6 - 34*z + 13*z^2) + 
       y^3*(75 + 342*z + 320*z^2)) + x^4*(-100*y^6 + 2*z^3*(7 + 54*z) + 
       y^5*(193 + 406*z) + y*z^2*(-177 - 510*z + 4*z^2) + 
       y^3*z*(-112 + 247*z + 406*z^2) - y^4*(93 + 473*z + 596*z^2) + 
       y^2*z*(171 + 567*z + 45*z^2 - 100*z^3)) + 
     z^2*(-10*y^8 - 40*z^4*(3 + 2*z) + 5*y^7*(5 + 4*z) + 
       y^3*z^2*(23 - 76*z - 86*z^2) + y^6*(-15 + 11*z - 20*z^2) + 
       4*y*z^3*(49 + 63*z + 8*z^2) + y^5*z*(-118 - 75*z + 20*z^2) + 
       y^4*z*(87 + 183*z + 85*z^2 - 10*z^3) + 
       2*y^2*z^2*(-54 - 121*z - 7*z^2 + 20*z^3)) + 
     x^3*(-48*y^7 + 3*y^6*(35 + 96*z) + 4*z^3*(24 + 47*z - 19*z^2) + 
       y^4*z*(-83 + 204*z + 564*z^2) - y^5*(57 + 394*z + 564*z^2) + 
       y^3*z*(186 + 925*z + 398*z^2 - 288*z^3) + 
       2*y*z^2*(-48 + 59*z + 301*z^2 + 10*z^3) + 
       y^2*z^2*(-428 - 1279*z - 429*z^2 + 48*z^3)) + 
     x*z*(20*y^8 + 16*z^4*(21 + 19*z) - 2*y^7*(25 + 43*z) + 
       y^5*z*(181 + 130*z - 130*z^2) - 2*y*z^3*(244 + 334*z + 21*z^2) + 
       y^6*(30 + 79*z + 130*z^2) + 2*y^2*z^2*(108 + 203*z - 121*z^2 - 
         103*z^3) + 2*y^3*z^2*(66 + 305*z + 201*z^2 - 10*z^3) + 
       y^4*z*(-174 - 617*z - 339*z^2 + 86*z^3)) + 
     x^2*(-10*y^8 + y^7*(25 + 114*z) + 2*z^4*(-156 - 201*z + 10*z^2) + 
       2*y^5*z*(-3 + 73*z + 190*z^2) - y^6*(15 + 195*z + 298*z^2) + 
       y^4*z*(87 + 610*z + 336*z^2 - 298*z^3) + 
       y*z^3*(388 + 451*z - 226*z^2 - 8*z^3) + 
       y^3*z^2*(-341 - 1272*z - 709*z^2 + 114*z^3) + 
       y^2*z^2*(-108 + 93*z + 1001*z^2 + 445*z^3 - 10*z^4))) + 
   r^2*z*(16*x^7*(-1 + y)*y*(y - z) + 2*x^6*(26*y^4 - 8*z^2 - 
       2*y*z*(2 + 19*z) - y^3*(38 + 67*z) + 3*y^2*(4 + 24*z + 15*z^2)) + 
     x^5*(52*y^5 + 4*z^2*(6 + 23*z) - y^4*(106 + 223*z) + 
       y^2*z*(128 - 124*z - 187*z^2) + 2*y*z*(-12 - 129*z + 53*z^2) + 
       2*y^3*(27 + 62*z + 171*z^2)) - x^3*(20*y^7 - y^6*(38 + 429*z) + 
       4*z^3*(72 + 159*z - 40*z^2) + 4*y^4*z*(-343 - 471*z + 51*z^2) + 
       2*y^5*(9 + 643*z + 199*z^2) + 2*y^3*z*(258 + 1090*z + 942*z^2 - 
         197*z^3) + 2*y*z^2*(-144 - 294*z + 593*z^2 + 19*z^3) + 
       y^2*z^2*(-372 - 1948*z - 1286*z^2 + 105*z^3)) + 
     x^4*(4*y^6 + 2*(41 - 93*z)*z^3 + y^5*(-28 + 45*z) + 
       y^3*z*(820 + 952*z - 473*z^2) + y*z^2*(276 + 951*z - 28*z^2) + 
       y^4*(24 - 496*z + 247*z^2) + y^2*z*(-366 - 1521*z - 496*z^2 + 
         193*z^3)) + x^2*(-8*y^8 + 5*y^7*(4 + 89*z) + 
       2*z^4*(308 + 597*z - 25*z^2) + 2*y^5*z*(636 + 755*z + 168*z^2) - 
       y^6*(12 + 1304*z + 709*z^2) + y*z^3*(-1432 - 1964*z + 479*z^2 + 
         20*z^3) + y^4*z*(-414 - 125*z - 1004*z^2 + 146*z^3) - 
       y^3*z^2*(1584 + 533*z - 1510*z^2 + 195*z^3) + 
       y^2*z^2*(912 + 2720*z - 567*z^2 - 1304*z^3 + 25*z^4)) + 
     x*z*(206*y^8 - 2*y^7*(325 + 201*z) - 16*z^3*(-24 + 22*z + 59*z^2) + 
       y^6*(672 + 576*z + 339*z^2) - 2*y^5*(114 - 410*z - 6*z^2 + 65*z^3) + 
       2*y*z^2*(-192 + 108*z + 746*z^2 + 67*z^3) - 
       y^4*z*(1736 + 2148*z + 12*z^2 + 79*z^3) + 
       2*y^2*z^2*(-208 - 1004*z - 144*z^2 + 325*z^3) + 
       2*y^3*z*(372 + 1296*z + 733*z^2 - 288*z^3 + 25*z^4)) + 
     z*(40*y^9 - 2*y^8*(70 + 43*z) + 8*z^4*(-60 + 6*z + 35*z^2) + 
       y^7*(160 + 46*z + 85*z^2) + y^6*(-60 + 520*z + 170*z^2 - 75*z^3) + 
       y^5*z*(-828 - 922*z - 136*z^2 + 11*z^3) - 
       4*y*z^3*(-196 - 239*z + 98*z^2 + 28*z^3) + 
       y^3*z^2*(556 + 476*z - 411*z^2 + 46*z^3) + 
       y^4*z*(348 + 542*z + 509*z^2 + 170*z^3 + 25*z^4) - 
       2*y^2*z^2*(216 + 778*z + 109*z^2 - 108*z^3 + 70*z^4))) + 
   r^4*(-8*x^6*(-1 + y)*y*(2*y^2 + y*z - 3*z^2) + 
     x^5*(-68*y^5 + 24*z^3 + 6*y*z^2*(-20 + 9*z) + 4*y^4*(23 + 34*z) + 
       y^2*z*(120 + 128*z - 75*z^2) - 3*y^3*(8 + 86*z + 3*z^2)) - 
     x^3*(76*y^7 - 2*y^6*(80 + 301*z) + 4*z^3*(48 + 160*z - 21*z^2) - 
       y^4*z*(724 + 1948*z + 925*z^2) + y^5*(84 + 1186*z + 1279*z^2) + 
       2*y*z^2*(-96 - 456*z + 362*z^2 + 9*z^3) + 
       y^2*z^2*(256 - 584*z - 1372*z^2 + 57*z^3) + 
       y^3*z*(144 + 584*z + 2180*z^2 + 83*z^3)) + 
     x^4*(-108*y^6 + 6*(16 - 13*z)*z^3 + 6*y^5*(31 + 85*z) + 
       4*y*z^2*(24 + 157*z - 6*z^2) + y^3*z*(628 + 1521*z + 112*z^2) - 
       3*y^4*(26 + 317*z + 189*z^2) + y^2*z*(-192 - 1052*z - 820*z^2 + 
         93*z^3)) + x^2*(-20*y^8 + y^7*(50 + 226*z) + 
       2*z^4*(152 + 612*z - 15*z^2) + 3*y^5*z*(60 + 189*z + 424*z^2) - 
       y^6*(30 + 479*z + 1001*z^2) + y^4*z*(72 + 2958*z + 533*z^2 - 
         610*z^3) + 4*y*z^3*(-360 - 724*z + 45*z^2 + 3*z^3) + 
       y^3*z^2*(-3704 - 5544*z + 125*z^2 + 6*z^3) + 
       y^2*z^2*(1200 + 5144*z + 2958*z^2 - 1272*z^3 + 15*z^4)) + 
     x*z*(-42*y^8 + y^7*(134 - 242*z) + 16*z^3*(48 + 43*z - 61*z^2) + 
       2*y^6*(-82 - 144*z + 305*z^2) + y^5*(72 + 2356*z + 1466*z^2 - 
         617*z^3) + 4*y*z^2*(-192 - 236*z + 194*z^2 + 41*z^3) + 
       4*y^2*z^2*(-24 - 908*z - 589*z^2 + 168*z^3) + 
       y^4*z*(-2688 - 6600*z - 2148*z^2 + 181*z^3) + 
       2*y^3*z*(432 + 2680*z + 3300*z^2 + 410*z^3 + 15*z^4)) + 
     z*(-32*y^9 + 14*y^8*(8 + z) + 4*y^7*(-32 - 54*z + 19*z^2) + 
       8*z^4*(-184 - 93*z + 40*z^2) + y^6*(48 + 570*z + 411*z^2 - 183*z^3) + 
       4*y*z^3*(532 + 1092*z + 161*z^2 - 32*z^3) + 
       y^5*z*(-536 - 932*z - 509*z^2 + 118*z^3) - 
       4*y^3*z^2*(-512 - 895*z + 233*z^2 + 130*z^3) + 
       y^4*z*(168 - 692*z + 516*z^2 + 922*z^3 + 15*z^4) - 
       2*y^2*z^2*(456 + 2760*z + 1506*z^2 - 285*z^3 + 80*z^4))))/
  (2*(-1 + y)*(4*r^2*(-1 + y) + (x - z)^2)*(-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)*
   (y - z)*(r^2 + z)) + 
 ((-24576*r^16*(-1 + y)^2*y^2 + 1024*r^14*(-1 + y)*
     (12*y^5 + 3*y^4*(2 + 8*x - z) + 24*z^2 - 24*y*z*(x + z) + 
      y^3*(-26 + 18*x^2 - 63*z - 3*x*(2 + z)) + 
      y^2*(8 - 30*x^2 + 66*z - 15*z^2 + 6*x*(-3 + 8*z))) - 
    x^2*(x - z)^4*z*(4*x^7*y + 2*y^8 - 2*y^6*z*(9 + z) - y^7*(3 + 2*z) - 
      32*z^4*(3 + 2*z) - 16*y^2*z^3*(7 + 2*z) + 16*y*z^3*(12 + 11*z) + 
      2*y^4*z^2*(37 + 16*z) - 20*y^3*z^2*(6 + 3*z + z^2) + 
      y^5*z*(30 + 9*z + 2*z^2) + x^6*(24*y^2 - 4*z - 2*y*(3 + 4*z)) + 
      x^5*(62*y^3 + 2*y*z*(-25 + 3*z) + 2*z*(3 + 4*z) - 6*y^2*(5 + 4*z)) + 
      4*x^3*(20*y^5 + 2*y^4*(-9 + z) + y*(38 - 7*z)*z^2 - 4*z^2*(3 + 4*z) - 
        y^3*z*(85 + 8*z) + 3*y^2*z*(19 + 13*z)) + 
      x^4*(90*y^4 + 2*y^2*(-97 + z)*z + 2*(13 - 2*z)*z^2 - 9*y^3*(7 + 2*z) + 
        y*z*(78 + 85*z - 2*z^2)) + 2*x*(-9*y^6 + 7*y^7 + 32*y*(-1 + z)*z^3 + 
        16*z^3*(3 + 4*z) - y^5*z*(61 + 11*z) + 2*y^3*z^2*(86 + 19*z) + 
        4*y^2*z^2*(-48 - 33*z + z^2) + y^4*z*(75 + 14*z + 4*z^2)) + 
      2*x^2*(22*y^6 + 6*y^5*(-4 + z) + 8*z^3*(-1 + 2*z) + 
        2*y^2*z^2*(99 + 5*z) - 4*y^4*z*(37 + 6*z) - 
        2*y*z^2*(66 + 67*z + z^2) + y^3*z*(138 + 49*z + 4*z^2))) - 
    256*r^12*(6*y^8 + 6*x^4*y^2*(10 - 12*y + 3*y^2) - 3*y^7*(-8 + z) - 
      2*y^6*(33 + 41*z) + 8*z^2*(4 + 33*z - 6*z^2) + 
      3*y^5*(4 - 5*z + 4*z^2) + 2*y*z^2*(-68 - 286*z + 21*z^2) + 
      2*y^4*(24 + 188*z + 70*z^2 + 3*z^3) + 
      y^2*z*(88 + 392*z + 180*z^2 + 15*z^3) + 
      2*y^3*(-12 - 182*z - 223*z^2 + 61*z^3) + 
      3*x^3*y*(16*y^4 + y*(30 - 96*z) + 40*z - 2*y^3*(15 + z) + 
        y^2*(-16 + 51*z)) + x^2*(48*y^6 + y^5*(6 - 12*z) - 120*z^2 + 
        24*y*z*(3 + 4*z) + 4*y^4*(-56 + 11*z) + y^3*(194 + 298*z - 63*z^2) + 
        6*y^2*(-4 - 67*z + 20*z^2)) + x*(24*y^7 + y^6*(60 - 9*z) - 
        24*y^5*(8 + 3*z) + 24*z^2*(-3 + 4*z) + y^4*(84 + 183*z - 36*z^2) - 
        8*y*z*(4 + 27*z + 6*z^2) + y^3*(48 - 56*z - 636*z^2 + 6*z^3) - 
        y^2*(24 + 8*z - 960*z^2 + 81*z^3))) + 
    r^2*(x - z)*(2*x^11*y*(2*y + 9*z) + 2*x^10*(12*y^3 - 36*y*(-1 + z)*z - 
        9*z^2 + y^2*(-3 + 19*z)) - 4*z^4*(2*y^8 - 2*y^6*z*(7 + z) - 
        3*y^7*(1 + 2*z) - 16*y^2*z^3*(3 + 2*z) - 32*z^4*(3 + 2*z) + 
        2*y^4*z^2*(21 + 16*z) + 3*y^5*z*(10 + 15*z + 2*z^2) + 
        16*y*z^3*(12 + 15*z + 4*z^2) - 4*y^3*z^2*(30 + 39*z + 13*z^2)) + 
      x^8*(80*y^5 - 20*y^4*(3 + 23*z) + 3*y^3*z*(358 + 63*z) + 
        y*z^2*(-496 + 1306*z - 99*z^2) + 12*z^2*(10 + 38*z - 9*z^2) + 
        4*y^2*z*(-114 - 367*z + 38*z^2)) - 
      4*x*z^3*(2*y^8*(-3 + z) + 64*z^4*(6 + 5*z) + y^7*(9 + 30*z) - 
        2*y^6*z*(-12 + 16*z + z^2) + 4*y^4*z^2*(6 + 23*z + 10*z^2) - 
        8*y^2*z^3*(30 + 41*z + 11*z^2) - 16*y*z^3*(36 + 49*z + 12*z^2) - 
        y^5*z*(90 + 225*z + 44*z^2) + 4*y^3*z^2*(90 + 179*z + 66*z^2)) + 
      x^9*(60*y^4 + 4*y^2*(106 - 33*z)*z + 72*(-1 + z)*z^2 - 
        3*y^3*(10 + 33*z) + y*z*(-120 - 514*z + 117*z^2)) + 
      x^6*(24*y^7 - 2*y^6*(15 + 323*z) + 2*y^5*z*(722 + 459*z) - 
        2*y^4*z*(366 + 303*z + 166*z^2) + y^3*z^2*(-4040 - 626*z + 213*z^2) - 
        y*z^3*(696 + 5980*z - 1002*z^2 + 9*z^3) - 
        2*z^3*(384 + 832*z - 684*z^2 + 9*z^3) + 
        2*y^2*z^2*(1488 + 3660*z - 499*z^2 + 13*z^3)) + 
      x^4*z*(-108*y^8 + y^7*(306 + 397*z) + 4*y^6*(-51 - 143*z + 56*z^2) - 
        y^5*z*(1396 + 1694*z + 169*z^2) + 4*y^4*z*(402 + 1405*z + 386*z^2 - 
          56*z^3) + 4*y*z^3*(1304 + 2116*z - 513*z^2 + 7*z^3) + 
        2*y^3*z^2*(172 - 1276*z - 1158*z^2 + 21*z^3) + 
        8*z^3*(144 - 32*z - 551*z^2 + 24*z^3) + 
        8*y^2*z^2*(-504 - 1176*z + 103*z^2 + 25*z^3)) + 
      x^2*z^2*(16*y^9 + 4*y^8*(-16 + z) + y^7*(60 + 94*z - 57*z^2) + 
        32*z^4*(96 + 80*z - 17*z^2) - 2*y^6*z*(-158 + 223*z + 9*z^2) - 
        16*y^2*z^3*(120 + 284*z + 99*z^2) + 2*y^4*z^2*(-48 + 996*z + 
          365*z^2) + 4*y^3*z^2*(552 + 810*z + 178*z^2 - 87*z^3) + 
        16*y*z^3*(-216 - 266*z + 23*z^2 + 8*z^3) + 
        y^5*z*(-576 - 936*z + 170*z^2 + 39*z^3)) + 
      x^7*(60*y^6 + 8*y^4*z*(195 + 92*z) - 4*y^5*(15 + 184*z) + 
        8*z^3*(8 - 141*z + 9*z^2) - 4*y^2*z^2*(539 - 466*z + 21*z^2) - 
        y^3*z*(744 + 1486*z + 215*z^2) + y*z^2*(1272 + 3236*z - 1598*z^2 + 
          45*z^3)) + x^5*(4*y^8 + 8*y^6*z*(108 + 89*z) - y^7*(6 + 343*z) + 
        16*z^4*(104 + 250*z - 51*z^2) + 4*y^4*z^2*(-899 - 636*z + 44*z^2) + 
        y^5*z*(-492 - 382*z + 71*z^2) + 2*y^3*z^2*(1500 + 3908*z + 1050*z^2 - 
          77*z^3) - 4*y^2*z^3*(-64 + 1561*z - 18*z^2 + z^3) - 
        4*y*z^3*(840 + 1292*z - 1297*z^2 + 74*z^3)) - 
      x^3*z*(16*y^9 - 12*y^8*(4 + 11*z) + y^7*(36 + 346*z - 75*z^2) + 
        128*z^4*(24 + 17*z - 19*z^2) + 4*y^6*z*(12 + 84*z + 49*z^2) + 
        4*y^4*z^2*(360 + 373*z + 212*z^2 - 17*z^3) - 
        16*y*z^3*(120 + 14*z - 297*z^2 + 6*z^3) + 
        8*y^2*z^3*(-648 - 1136*z - 246*z^2 + 11*z^3) + 
        y^5*z*(-336 - 2584*z + 302*z^2 + 107*z^3) - 
        8*y^3*z^2*(-156 - 687*z + 17*z^2 + 198*z^3))) + 
    64*r^10*(18*y^9 + 6*x^6*y^2*(10 - 8*y + y^2) - 2*y^8*(6 + 11*z) + 
      y^7*(-78 - 164*z + 3*z^2) + y^5*(-48 + 80*z + 26*z^2 - 62*z^3) - 
      8*z^3*(44 + 120*z - 66*z^2 + 3*z^3) + 
      y^6*(120 + 346*z + 151*z^2 + 6*z^3) - 
      6*y^4*z*(72 + 144*z - 64*z^2 + 9*z^3) - 
      2*y^2*z^2*(232 + 1048*z + 568*z^2 + 49*z^3) + 
      2*y*z^2*(48 + 744*z + 1152*z^2 - 268*z^3 - 3*z^4) + 
      y^3*z*(192 + 1040*z + 704*z^2 - 106*z^3 - 3*z^4) + 
      3*x^5*y*(8*y^4 + y*(60 - 144*z) + 80*z - y^3*(30 + z) + 
        3*y^2*(-8 + 17*z)) + x^4*(36*y^6 + y^5*(30 - 9*z) + 
        24*y*(15 - 4*z)*z - 240*z^2 + 4*y^4*(-120 + 67*z) + 
        6*y^2*z*(-158 + 69*z) + y^3*(436 + 120*z - 81*z^2)) + 
      x^3*(24*y^7 + y^6*(192 - 9*z) + 24*z^2*(-15 + 16*z) + 
        4*y^5*(-156 + 25*z) + y^4*(240 + 761*z - 120*z^2) + 
        12*y*z*(-8 - 102*z + z^2) + y^2*(-120 + 104*z + 3208*z^2 - 279*z^3) + 
        4*y^3*(72 - 230*z - 261*z^2 + 3*z^3)) + 
      x^2*(6*y^8 - 3*y^7*(-64 + z) - 2*y^6*(171 + 16*z) + 
        y^5*(-168 + 319*z - 38*z^2) + 24*z^2*(4 + 59*z - 12*z^2) + 
        8*y^4*(66 + 81*z - 131*z^2 + 3*z^3) + 2*y*z*(-48 - 676*z - 330*z^2 + 
          9*z^3) + y^2*z*(536 + 2904*z - 1520*z^2 + 69*z^3) + 
        2*y^3*(-108 - 662*z - 221*z^2 + 85*z^3)) + 
      x*(90*y^8 - 3*y^7*(28 + 13*z) - y^6*(246 + 241*z + 4*z^2) + 
        4*y^3*z*(-36 + 704*z + 673*z^2) + 48*z^2*(2 + 12*z - 25*z^2 + 
          2*z^3) + 2*y^5*(192 + 370*z - 236*z^2 + 9*z^3) + 
        4*y*z^2*(40 + 132*z + 156*z^2 + 9*z^3) + 
        4*y^4*(-36 - 100*z - 275*z^2 + 38*z^3) + 
        y^2*z*(96 - 1616*z - 4096*z^2 + 962*z^3 - 3*z^4))) + 
    16*r^8*(-16*y^10 + 6*x^8*y^2*(-5 + 2*y) + 4*y^9*(14 + 5*z) + 
      2*y^8*(-32 + 32*z + 7*z^2) + 4*y^7*(6 - 83*z + 2*z^2 + 4*z^3) + 
      8*y^2*z^3*(-200 - 802*z - 247*z^2 + 13*z^3) + 
      y^6*z*(392 - 232*z - 36*z^2 + 21*z^3) - 
      8*z^4*(160 + 120*z - 252*z^2 + 33*z^3) - 
      8*y^4*z^2*(48 - 281*z - 212*z^2 + 40*z^3) + 
      y^5*z*(-144 + 504*z - 1364*z^2 - 378*z^3 + 3*z^4) - 
      4*y*z^3*(-192 - 1272*z - 656*z^2 + 626*z^3 + 9*z^4) - 
      2*y^3*z^2*(-48 + 64*z - 756*z^2 - 554*z^3 + 15*z^4) + 
      3*x^7*y*(10*y^3 + y^2*(16 - 17*z) - 80*z + 12*y*(-5 + 8*z)) + 
      x^6*(-18*y^5 + y^4*(416 - 164*z) + 240*z^2 + 48*y*z*(-15 + 8*z) + 
        y^3*(-484 + 138*z + 33*z^2) - 4*y^2*(20 - 273*z + 108*z^2)) - 
      x^5*(132*y^6 + 144*z^2*(-5 + 4*z) + 36*y*z^2*(-76 + 9*z) + 
        4*y^5*(-168 + 43*z) + y^4*(216 + 973*z - 84*z^2) + 
        y^2*(-240 + 496*z + 3864*z^2 - 315*z^3) + 
        6*y^3*(112 - 404*z - 30*z^2 + z^3)) + 
      x^4*(-168*y^7 + y^6*(390 - 50*z) + 144*z^3*(-21 + 4*z) + 
        y^5*(672 - 1403*z + 50*z^2) - 6*y^4*(256 - 132*z - 238*z^2 + 3*z^3) + 
        2*y^3*(312 + 1140*z - 1071*z^2 + 85*z^3) - 
        y^2*z*(1648 + 5680*z - 3912*z^2 + 93*z^3) + 
        2*y*z*(240 + 2216*z - 1104*z^2 + 111*z^3)) - 
      x^3*(90*y^8 - 7*y^7*(-8 + z) + 2*y^6*(-569 + 415*z + 14*z^2) + 
        96*z^2*(5 + 28*z - 45*z^2 + 3*z^3) + 12*y^3*z*(84 + 960*z + 89*z^2 + 
          6*z^3) + 2*y^5*(832 + 398*z - 516*z^2 + 9*z^3) + 
        4*y*z^2*(56 + 1472*z - 196*z^2 + 33*z^3) + 
        4*y^4*(-168 - 608*z - 857*z^2 + 34*z^3) - 
        2*y^2*z*(48 + 3328*z + 6368*z^2 - 1123*z^3 + 3*z^4)) - 
      x^2*(18*y^9 + 2*y^8*(96 + 5*z) + y^7*(-810 + 312*z + 35*z^2) + 
        y^6*(984 + 246*z - 454*z^2 + 6*z^3) - 8*z^3*(172 + 792*z - 384*z^2 + 
          9*z^3) - 8*y^4*z*(100 - 590*z - 291*z^2 + 10*z^3) - 
        4*y^5*(96 + 80*z + 1055*z^2 + 73*z^3) - 
        2*y^2*z^2*(2320 + 4208*z - 3544*z^2 + 167*z^3) + 
        2*y^3*z*(312 + 1240*z - 784*z^2 + 445*z^3 - 6*z^4) - 
        8*y*z^2*(-204 - 930*z - 164*z^2 - 23*z^3 + 3*z^4)) + 
      x*(-8*y^9*(12 + z) + y^8*(312 - 42*z - 8*z^2) + 
        4*y^7*(-84 + 67*z + 59*z^2) - 4*y^3*z^2*(-704 - 3420*z - 684*z^2 + 
          7*z^3) + 8*y^5*z*(104 - 277*z - 245*z^2 + 8*z^3) + 
        24*z^3*(32 + 24*z - 224*z^2 + 47*z^3) + 
        8*y*z^3*(24 + 264*z + 452*z^2 + 47*z^3) + 
        3*y^6*(40 - 240*z + 540*z^2 + 57*z^3) - 
        4*y^2*z^2*(240 + 2036*z + 1666*z^2 - 856*z^3 + 3*z^4) + 
        y^4*z*(-336 - 1320*z - 5280*z^2 - 388*z^3 + 9*z^4))) + 
    4*r^6*(6*x^10*y^2 - 6*x^9*y*(2*y^2 - 20*z + 3*y*(-5 + 4*z)) + 
      x^8*(-128*y^4 + y^3*(266 - 89*z) - 120*z^2 - 48*y*z*(-15 + 7*z) + 
        3*y^2*(40 - 206*z + 49*z^2)) + x^7*(-240*y^5 + 48*z^2*(-15 + 8*z) + 
        y^4*(48 + 395*z) + 4*y^3*(192 - 578*z + 57*z^2) + 
        4*y*z*(80 - 756*z + 105*z^2) + y^2*(-240 + 784*z + 1944*z^2 - 
          117*z^3)) - x^6*(114*y^6 + y^5*(792 - 1069*z) + 
        16*z^2*(20 - 201*z + 30*z^2) + 8*y^4*(-240 + 253*z + 30*z^2) - 
        y^2*z*(2992 + 3536*z - 2544*z^2 + 39*z^3) + 
        2*y*z*(480 + 3464*z - 2432*z^2 + 165*z^3) + 
        y^3*(816 + 2536*z - 3826*z^2 + 218*z^3)) + 
      x^3*(96*y^9 + y^8*(-504 + 298*z) + 4*y^7*(192 + 272*z + 37*z^2) - 
        16*y^3*z^2*(1000 + 1791*z - 383*z^2 + 9*z^3) - 
        4*y^5*z*(-400 - 986*z + 63*z^2 + 32*z^3) - 
        y^6*(360 + 2872*z + 3192*z^2 + 107*z^3) - 
        8*y*z^3*(392 + 2560*z - 564*z^2 + 133*z^3) - 
        8*z^3*(384 + 480*z - 2272*z^2 + 327*z^3) - 
        8*y^2*z^2*(-816 - 3766*z - 2811*z^2 + 631*z^3) + 
        y^4*z*(48 + 8184*z - 1520*z^2 - 992*z^3 - 9*z^4)) + 
      x^4*(204*y^8 + 2*y^7*(-597 + 302*z) + y^6*(1848 + 1374*z - 157*z^2) + 
        2*y^4*z*(1648 + 6680*z + 448*z^2 - 13*z^3) - 
        8*z^3*(248 + 1776*z - 660*z^2 + 9*z^3) + 
        6*y^5*(-144 - 824*z - 625*z^2 + 15*z^3) - 
        2*y^2*z^2*(6160 + 2480*z - 6144*z^2 + 115*z^3) + 
        2*y*z^2*(2784 + 8688*z - 6512*z^2 + 1324*z^3 - 15*z^4) + 
        y^3*z*(-288 + 112*z - 14928*z^2 + 1666*z^3 - 9*z^4)) + 
      x^5*(140*y^7 + 7*y^6*(-206 + 153*z) + y^5*(2496 + 236*z - 560*z^2) + 
        96*z^2*(10 + 52*z - 60*z^2 + 3*z^3) - 4*y^4*(288 + 1436*z + 97*z^2 + 
          4*z^3) + 4*y^3*z*(1220 + 3936*z - 789*z^2 + 18*z^3) + 
        4*y*z^2*(-176 + 3872*z - 1076*z^2 + 39*z^3) - 
        y^2*z*(1344 + 12192*z + 12048*z^2 - 1414*z^3 + 3*z^4)) + 
      2*z*(16*y^10 - 4*y^9*(14 + 19*z) + 4*y^8*(16 + 21*z + z^2) - 
        16*z^4*(48 - 48*z - 93*z^2 + 32*z^3) + 
        y^6*z*(-456 - 1096*z + 64*z^2 + 41*z^3) + 
        y^7*(-24 + 256*z + 568*z^2 + 47*z^3) + 16*y^2*z^3*
         (-80 - 152*z + 105*z^2 + 49*z^3) - 4*y^4*z^2*(-292 - 772*z + 
          88*z^2 + 149*z^3) + 2*y^5*z*(96 - 28*z - 900*z^2 - 90*z^3 + 
          3*z^4) + 8*y*z^3*(96 + 256*z - 276*z^2 - 301*z^3 + 4*z^4) - 
        8*y^3*z^2*(72 + 124*z - 212*z^2 - 145*z^3 + 11*z^4)) + 
      2*x*z*(92*y^9 + 16*y^10 - 4*y^8*(91 + 130*z + 6*z^2) + 
        y^7*(376 + 296*z - 126*z^2 - 8*z^3) + 48*z^3*(16 - 48*z - 99*z^2 + 
          50*z^3) + 8*y*z^3*(160 + 800*z + 554*z^2 + 53*z^3) - 
        8*y^3*z^2*(-568 - 632*z + 604*z^2 + 53*z^3) + 
        4*y^5*z*(-588 - 824*z + 62*z^2 + 61*z^3) + 
        y^6*(-120 + 1736*z + 2640*z^2 + 297*z^3) - 
        8*y^2*z^2*(240 + 720*z + 333*z^2 - 184*z^3 + 6*z^4) + 
        2*y^4*z*(408 - 768*z - 1032*z^2 + 34*z^3 + 11*z^4)) + 
      x^2*(16*y^10 + 4*y^9*(-22 + 35*z) + 6*y^8*(24 + 92*z + 11*z^2) + 
        y^6*z*(1192 + 456*z - 1376*z^2 - 85*z^3) + 
        8*y^2*z^3*(1104 - 314*z - 1915*z^2 + 17*z^3) - 
        4*y^7*(18 + 429*z + 564*z^2 + 40*z^3) + 
        8*z^4*(832 + 1392*z - 1548*z^2 + 75*z^3) + 
        8*y^4*z^2*(-1112 - 1539*z + 458*z^2 + 109*z^3) + 
        y^5*z*(-144 + 7144*z + 5900*z^2 + 402*z^3 - 3*z^4) + 
        4*y*z^3*(-1632 - 3752*z + 480*z^2 - 294*z^3 + 33*z^4) + 
        2*y^3*z^2*(1488 + 3104*z + 7972*z^2 - 530*z^3 + 35*z^4))) - 
    2*r^4*(3*x^11*y*(3*y + 4*z) + x^10*(29*y^3 + y^2*(36 - 69*z) + 
        12*y*(15 - 4*z)*z - 12*z^2) + x^9*(-6*y^4 + 12*z^2*(-15 + 4*z) - 
        8*y^3*(-27 + 47*z) + 6*y*z*(40 - 138*z + 13*z^2) + 
        4*y^2*(-15 + 67*z + 41*z^2)) - 2*z^3*(16*y^9 - 4*y^8*(10 + 13*z) + 
        y^7*(24 - 58*z - 17*z^2) + 32*z^4*(24 + 6*z - 13*z^2) + 
        2*y^6*z*(166 + 209*z + 25*z^2) + 16*y^2*z^3*(100 + 141*z + 32*z^2) - 
        2*y^4*z^2*(568 + 820*z + 179*z^2) + 4*y^3*z^2*(192 + 194*z + 4*z^2 - 
          39*z^3) + 16*y*z^3*(-72 - 136*z - 28*z^2 + 11*z^3) + 
        y^5*z*(-216 - 52*z + 218*z^2 + 11*z^3)) - 
      2*x^8*(75*y^5 + 12*y^4*(-23 + 20*z) + y^3*(126 + 427*z - 422*z^2) + 
        6*z^2*(20 - 71*z + 6*z^2) + y^2*z*(-782 + 78*z + 83*z^2) + 
        y*z*(240 + 1418*z - 831*z^2 + 33*z^3)) + 
      x^7*(-275*y^6 + y^5*(768 + 90*z) + 2*y^3*z*(1788 + 2048*z - 383*z^2) + 
        y^4*(-432 - 2896*z + 970*z^2) + 48*z^2*(10 + 48*z - 35*z^2 + z^3) + 
        2*y*z^2*(-464 + 4104*z - 940*z^2 + 15*z^3) + 
        y^2*z*(-1248 - 6400*z - 1136*z^2 + 65*z^3)) + 
      4*x*z^2*(-8*y^9*(-2 + z) - 8*y^8*(5 + 13*z) - 
        48*z^4*(-24 - 6*z + 23*z^2) + y^6*z*(254 + 681*z + 145*z^2 + z^3) + 
        2*y^3*z^2*(384 + 1624*z + 1108*z^2 + 5*z^3) + 
        y^7*(24 + 84*z + 166*z^2 + 9*z^3) + 8*y*z^3*(-144 - 272*z - 18*z^2 + 
          21*z^3) + 4*y^2*z^3*(40 + 150*z + 102*z^2 + 23*z^3) - 
        y^4*z^2*(536 + 1842*z + 555*z^2 + 34*z^3) - 
        y^5*z*(216 + 1120*z + 844*z^2 + 143*z^3)) + 
      x^6*(-231*y^7 + y^6*(612 + 737*z) + 4*y^4*z*(1088 + 1570*z - 131*z^2) + 
        8*y^5*(-48 - 488*z + 31*z^2) - 4*z^3*(152 + 1776*z - 432*z^2 + 
          3*z^3) + y^2*z^2*(-6880 + 5408*z + 1560*z^2 + 3*z^3) + 
        y^3*z*(-1344 - 3656*z - 7136*z^2 + 335*z^3) - 
        2*y*z^2*(-1968 - 5592*z + 5552*z^2 - 626*z^3 + 3*z^4)) - 
      2*x^5*(48*y^8 - y^7*(132 + 371*z) + y^6*(90 + 1604*z + 41*z^2) - 
        y^5*z*(1792 + 2086*z + 87*z^2) + y^4*z*(516 - 958*z + 2768*z^2 + 
          25*z^3) + y^3*z^2*(6240 + 4532*z - 2644*z^2 + 43*z^3) + 
        6*z^3*(192 + 336*z - 896*z^2 + 77*z^3) + 
        2*y*z^3*(1032 + 5616*z - 2156*z^2 + 113*z^3) + 
        y^2*z^2*(-3456 - 11964*z - 2086*z^2 + 296*z^3 + 3*z^4)) - 
      2*x^4*(8*y^9 - 6*y^8*(4 + 31*z) + y^7*(18 + 879*z - 46*z^2) - 
        y^6*z*(1114 + 1094*z + 31*z^2) + 2*y^2*z^3*(-576 + 4602*z + 
          1891*z^2 - 15*z^3) + 2*y^4*z^2*(2576 + 3147*z + 36*z^2 - 5*z^3) - 
        6*z^4*(512 + 1088*z - 756*z^2 + 17*z^3) + 
        y^5*z*(372 - 1318*z + 1313*z^2 + 314*z^3) + 
        y*z^3*(3744 + 5320*z - 9056*z^2 + 2042*z^3 - 33*z^4) - 
        y^3*z^2*(2664 + 9056*z + 7970*z^2 - 995*z^3 + 10*z^4)) + 
      x^3*z*(108*y^9 + 4*y^8*(-147 + 26*z) + y^7*(888 + 1264*z - 238*z^2) + 
        16*y^3*z^2*(332 + 72*z - 409*z^2 + 46*z^3) + 
        4*y^5*z*(-1180 - 1660*z - 282*z^2 + 49*z^3) + 
        16*y*z^3*(656 + 1236*z - 357*z^2 + 60*z^3) + 
        16*z^3*(144 - 336*z - 1043*z^2 + 264*z^3) - 
        y^6*(384 - 272*z + 2816*z^2 + 487*z^3) - 
        8*y^2*z^2*(864 + 2656*z + 176*z^2 - 408*z^3 + 5*z^4) + 
        2*y^4*z*(1416 + 5328*z + 7344*z^2 + 1554*z^3 + 19*z^4)) - 
      x^2*z*(-16*y^10 + y^9*(88 - 20*z) + 12*y^8*(-12 - 39*z + 13*z^2) + 
        y^6*z*(576 + 1184*z - 920*z^2 - 153*z^3) + 
        48*z^4*(112 - 16*z - 237*z^2 + 18*z^3) + 16*y^2*z^3*
         (-360 - 916*z - 261*z^2 + 52*z^3) + y^7*(72 + 584*z + 1772*z^2 + 
          113*z^3) + 4*y^4*z^2*(180 + 928*z + 1208*z^2 + 203*z^3) + 
        8*y*z^3*(-384 - 160*z + 1186*z^2 + z^3 + z^4) - 
        2*y^5*z*(312 + 3116*z + 4964*z^2 + 1268*z^3 + 11*z^4) + 
        4*y^3*z^2*(528 + 3608*z + 3914*z^2 + 316*z^3 + 67*z^4))))*Log[r^2])/
  (4*(4*r^2 - x^2)*(4*r^2*(-1 + y) + (x - z)^2)^2*
   (-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)^2) - 
 (z*(48*r^8*y^2*(-2 + 6*y - 5*y^2 + y^4) - 4*r^6*(-1 + y)*
     (12*y^6 + 4*y^5*(-1 + 4*x - 4*z) - 24*z^2 + 12*y*z*(2*x + 3*z) - 
      y^4*(52 + 3*x^2 + x*(8 - 18*z) - 32*z + 3*z^2) + 
      2*y^2*(-12 + 8*x + 6*x^2 - 39*x*z + 15*z^2) - 
      y^3*(-68 + 15*x^2 + x*(24 - 48*z) + 16*z + 45*z^2)) + 
    r^4*(16*y^8 + 3*x^4*y^2*(-2 + 3*y) - 16*y^7*(7 + 3*z) + 
      16*z^2*(-6 - 4*z + 3*z^2) + y^6*(288 + 352*z + 6*z^2) - 
      8*y*z^2*(-38 - 20*z + 9*z^2) + 16*y^4*(13 + 64*z + 43*z^2 + 4*z^3) + 
      2*y^5*(-176 - 440*z - 135*z^2 + 8*z^3) - 
      4*y^2*z*(-32 + 36*z + 8*z^2 + 9*z^3) + 
      y^3*(-48 - 576*z - 488*z^2 - 144*z^3 + 63*z^4) - 
      2*x^3*y*(8*y^4 + y*(16 - 69*z) + 24*z + y^3*(8 + 6*z) + 
        y^2*(-32 + 45*z)) + 2*x^2*(7*y^6 + 24*z^2 + 4*y*z*(-8 + 3*z) + 
        y^5*(-59 + 56*z) + y^2*(24 + 128*z - 147*z^2) + 
        4*y^4*(29 - 8*z + 3*z^2) + 4*y^3*(-22 - 30*z + 27*z^2)) + 
      2*x*(24*y^7 + 16*(2 - 3*z)*z^2 - 2*y^6*(56 + z) + 
        y^5*(184 + 178*z - 56*z^2) + 48*y*z*(1 - z + z^2) + 
        y^2*z*(-272 - 96*z + 99*z^2) + y^3*(32 + 564*z + 160*z^2 - 99*z^3) - 
        2*y^4*(64 + 258*z - 4*z^2 + 3*z^3))) + 
    (x - z)^2*z*(2*x^4*y*(-2 + 3*y) + x^3*(26*y^3 - 8*y^4 + 4*z + 
        2*y*(3 + 5*z) - y^2*(21 + 22*z)) - x^2*(12*y^5 + 6*z*(1 + 2*z) - 
        8*y^4*(5 + 2*z) + y*z*(5 + 6*z) + y^3*(44 + 60*z) - 
        2*y^2*(8 + 23*z + 15*z^2)) + z*(2*y^6 - 2*y^5*(5 + z) - 
        2*z^2*(3 + 2*z) + y*z^2*(7 + 2*z) + 4*y^4*(5 + 3*z) - 
        2*y^3*(9 + 9*z + 4*z^2) + y^2*(6 + 8*z + 4*z^2 + 4*z^3)) - 
      x*(4*y^6 - 12*z^2*(1 + z) + 2*y*z^2*(4 + z) - 2*y^5*(8 + 7*z) + 
        y^4*(26 + 52*z + 8*z^2) - 2*y^3*(10 + 31*z + 21*z^2) + 
        y^2*(6 + 24*z + 29*z^2 + 18*z^3))) + 
    r^2*(-(x^5*y*(-2 + 3*y)*(2*y + 3*z)) + x^4*(8*y^5 + y*(32 - 21*z)*z - 
        6*z^2 + 8*y^4*(-3 + 2*z) + 3*y^3*(7 + 16*z) + 
        y^2*(-6 - 88*z + 42*z^2)) + 2*x^3*(9*y^6 + 4*z^2*(-4 + 3*z) - 
        y^5*(25 + 26*z) + y^2*z*(110 + 132*z - 39*z^2) + 
        y^4*(24 + 131*z - 24*z^2) + 12*y*z*(-2 - 2*z + z^2) - 
        y^3*(8 + 189*z + 74*z^2)) + 2*x^2*(5*y^7 - 3*y^6*(6 + 13*z) + 
        6*z^2*(4 + 8*z - 3*z^2) - y*z^2*(4 + 24*z + 3*z^2) + 
        y^5*(27 + 171*z + 43*z^2) + 2*y^2*z*(-24 - 105*z - 76*z^2 + 18*z^3) + 
        y^4*(-20 - 276*z - 277*z^2 + 24*z^3) + 
        y^3*(6 + 192*z + 421*z^2 + 108*z^3)) + 
      x*z*(-12*y^7 + y^6*(80 + 86*z) + 2*y*z^2*(80 + 56*z - 3*z^2) + 
        24*z^2*(-4 - 4*z + z^2) - 2*y^5*(102 + 227*z + 24*z^2) + 
        y^4*(240 + 816*z + 418*z^2 - 16*z^3) - 
        2*y^3*(64 + 304*z + 317*z^2 + 75*z^3) + 
        y^2*(24 + 160*z + 204*z^2 + 148*z^3 - 33*z^4)) + 
      z^2*(18*y^7 - 2*y^6*(54 + 13*z) + 2*z^2*(24 + 16*z - 3*z^2) + 
        6*y^5*(41 + 27*z + z^2) + y*z^2*(-104 - 48*z + 3*z^2) - 
        6*y^4*(44 + 52*z + 17*z^2) + y^3*(132 + 240*z + 149*z^2 + 40*z^3) + 
        2*y^2*(-12 - 32*z + z^2 - 12*z^3 + 3*z^4))))*Log[y])/
  (2*(-1 + y)^2*(4*r^2*(-1 + y) + (x - z)^2)^2) + 
 (y*(-96*r^12*y^2 + 8*r^10*(4*(2 + 3*x)*y^3 + 6*y^4 + 
      y*(-3*x*(-4 + z) - 16*z)*z + 6*(-2 + z)*z^2 + 
      y^2*(-12 + 8*x + 6*x^2 - 38*z - 3*z^2)) + 
    2*z^4*(4*x^5*y + 2*x^4*(8*y^2 - 2*z - y*(4 + 3*z)) + 
      x^3*(24*y^3 + z*(8 + 9*z) - y^2*(24 + 19*z) + 2*y*(3 - 13*z + z^2)) + 
      z*(-y^5 + y^4*(-3 + z) - 8*y*z*(4 + 3*z) + y^3*(8 + 13*z) + 
        y^2*(-6 + 3*z - 9*z^2) + 8*z*(3 + 3*z + z^2)) + 
      x*(4*y^5 - 8*z^2*(4 + 3*z) - y^4*(8 + 9*z) + y^2*z*(56 + 43*z) + 
        2*y*z*(-18 + z - 3*z^2) + y^3*(6 - 24*z + 4*z^2)) + 
      x^2*(16*y^4 - 3*y^3*(8 + 7*z) + y*z*(56 + 39*z) + 
        z*(-6 + 7*z - 5*z^2) + y^2*(12 - 43*z + 5*z^2))) - 
    2*r^8*(3*x^4*y^2 + 16*y^5 + 3*y^6 + 288*y*z^3 - 16*y^3*z*(5 + 2*z) + 
      x^3*y*(16*y + 12*y^2 - 3*(-8 + z)*z) + 8*z^2*(6 + 23*z - 13*z^2) - 
      y^4*(24 + 52*z + 3*z^2) + 6*y^2*z*(20 + 12*z + 11*z^2) + 
      x^2*(48*y^3 + 18*y^4 + 16*y*(2 - 3*z)*z + 6*(-4 + z)*z^2 - 
        y^2*(24 + 4*z + 9*z^2)) + x*(48*y^4 + 12*y^5 + 32*(-1 + z)*z^2 - 
        16*y^2*z*(3 + 5*z) + 16*y*z*(-3 - 17*z + 4*z^2) - 
        y^3*(48 + 80*z + 9*z^2))) + r^2*z^2*(-6*x^6*y - 4*y^7 + 
      4*y^5*(10 - 3*z)*z + 16*z^4*(4 + 7*z) + y^6*(6 + 8*z) - 
      32*y*z^3*(6 + 11*z) + 2*y^3*z^2*(-32 + 81*z) + 
      y^4*z*(-63 - 102*z + 10*z^2) - 6*y^2*z^2*(-28 - 45*z + 18*z^2) + 
      x^4*(-80*y^3 - 8*y*z*(-6 + 5*z) + 14*y^2*(3 + 8*z) - 3*z*(3 + 8*z)) + 
      x^5*(-34*y^2 + 6*z + y*(9 + 26*z)) - 2*x^3*(50*y^4 + (8 - 25*z)*z^2 + 
        2*y^2*z*(-37 + 33*z) - y^3*(39 + 94*z) + y*z*(45 + 131*z - 8*z^2)) + 
      x*(-26*y^6 + 2*y^4*(75 - 38*z)*z - 32*z^3*(3 + 7*z) + y^5*(33 + 58*z) + 
        2*y^2*z^2*(8 + 227*z) + 4*y*z^2*(30 + 89*z - 20*z^2) + 
        2*y^3*z*(-99 - 209*z + 18*z^2)) + 
      2*x^2*(-35*y^5 + 6*y^3*(18 - 13*z)*z + 4*y^4*(9 + 19*z) + 
        y*z^2*(32 + 171*z) + z^2*(24 + 59*z - 18*z^2) + 
        y^2*z*(-108 - 277*z + 21*z^2))) + 
    r^6*(4*y^7 - 8*y^5*z*(6 + z) + 2*x^5*y*(2*y + 3*z) - y^6*(6 + 7*z) + 
      16*y^3*z^2*(2 + 15*z) - 64*y*z^3*(1 + 16*z) + 
      2*y^4*z*(36 + z + 9*z^2) + 32*z^3*(-9 - 15*z + 11*z^2) - 
      8*y^2*z^2*(3 - 61*z + 33*z^2) + x^4*(20*y^3 - 16*y*(-2 + z)*z - 6*z^2 + 
        y^2*(-6 + 17*z)) + 4*x^3*(10*y^4 + 2*y^3*(-3 + z) + 4*(-2 + z)*z^2 - 
        2*y^2*z*(-6 + 7*z) + y*z*(-12 - 55*z + 5*z^2)) + 
      2*x*(10*y^6 + 16*(5 - 8*z)*z^3 - 4*y^4*z*(14 + 5*z) - y^5*(12 + 11*z) + 
        16*y^2*z^2*(-6 + 19*z) + 12*y*z^2*(17 + 47*z - 10*z^2) + 
        2*y^3*z*(24 - 51*z + 14*z^2)) + 2*x^2*(20*y^5 - 9*y^4*(2 + z) + 
        64*y*z^2*(-2 + 3*z) - 12*y^3*z*(2 + 3*z) + 4*z^2*(6 + 22*z - 5*z^2) + 
        y^2*z*(-12 - 210*z + 29*z^2))) + 
    r^4*z*(-4*x^6*y + 2*y^7 - 6*y^5*z*(-4 + 3*z) + y^6*(-3 + 4*z) + 
      24*y^3*z^2*(-6 + 13*z) - 16*y*z^3*(12 + 55*z) + 
      2*y^2*z^2*(150 + 344*z - 123*z^2) + 48*z^3*(-5 - 4*z + 6*z^2) + 
      y^4*z*(-36 - 149*z + 20*z^2) + x^5*(-18*y^2 + 4*z + 3*y*(2 + 7*z)) + 
      x^4*(-30*y^3 - 44*y*(-2 + z)*z - 3*z*(2 + 7*z) + y^2*(21 + 88*z)) - 
      2*x^3*(10*y^4 + 8*(4 - 3*z)*z^2 + 3*y^2*z*(-44 + 25*z) - 
        y^3*(12 + 71*z) + y*z*(69 + 189*z - 13*z^2)) + 
      x*(6*y^6 + 2*y^4*(74 - 49*z)*z + 16*(4 - 23*z)*z^3 + y^5*(-6 + 37*z) + 
        16*y^2*z^2*(-20 + 51*z) - 12*y*z^2*(-42 - 86*z + 17*z^2) + 
        2*y^3*z*(-99 - 317*z + 33*z^2)) + 2*x^2*(y^3*(152 - 93*z)*z + 
        12*y*z^2*(-10 + 23*z) + y^4*(3 + 54*z) + z^2*(54 + 116*z - 27*z^2) + 
        y^2*z*(-147 - 421*z + 36*z^2))))*Log[z/r^2])/
  (2*(-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)^2*(r^2 + z)^2) - 
 (y*z*(r^4*(8 + 3*x)*(y - z) - 2*r^2*(2*(2 + x)*y^2 + 
      y*(-4 + 3*x + 3*x^2 - 8*z - 2*x*z) + 
      z*(4 - 3*x - 3*x^2 + 4*z + 2*x*z)) + 
    x*(2*y^3 - z*(3 + 4*x^2 + 4*z + 2*z^2 - 6*x*(1 + z)) + 
      y^2*(6*x - 2*(2 + z)) + y*(3 + 4*x^2 + 4*z + 2*z^2 - 2*x*(3 + 4*z))))*
   Re[noIRRC05])/2 + 
 (z*(r^4*(8 + 3*x)*y^2 + r^2*(6*x^3*y + 8*y^2*(1 - y + z) - 
      2*x^2*(6*z + y*(4 + 3*z)) - x*(6*y^2 + y^3 - 3*y*(-4 + z)*z - 
        4*z*(4 + 3*z))) + x*(-4*x^3*y - y^3 + 4*z^2*(3 + 2*z) + 
      y^2*(3 + 8*z - 2*z^2) + y*z*(-12 - 13*z + 2*z^2) - 
      2*x*z*(6 - 2*y^2 + 8*z + y*(-5 + 3*z)) + 
      x^2*(-4*y^2 + 8*z + y*(6 + 8*z))))*Re[noIRRD01])/2 - 
 (y*(x*z*(4*x^3 + 2*y^3 + x^2*(-6 + 8*y - 4*z) + 2*x*y*(-3 + 3*y - 2*z) + 
      z*(3 + z) - y^2*(3 + 2*z)) + r^4*(12*x^2*y + 8*z^2 + 
      x*(12*y^2 + 3*z^2 - 4*y*(4 + 3*z))) + 
    r^2*(8*z^2*(1 - y + z) - 2*x^3*(4*y + 3*z) + 
      2*x^2*(-8*y^2 + 4*z + y*(6 + 5*z)) + 
      x*(-8*y^3 + (-6 + z)*z^2 - 4*y*z*(3 + 2*z) + y^2*(12 + 13*z))))*
   Re[noIRRD02])/2 + ((512*r^14*(-1 + y)^2*y^2*(3*y^2 - 4*y*z + 3*z^2) - 
    64*r^12*(-1 + y)*(12*y^7 + y^6*(36 + 24*x - 19*z) + 24*z^4 - 
      8*y*z^3*(4 + 3*x + 3*z) + y^5*(-96 + 24*x + 12*x^2 - 141*z - 35*x*z + 
        18*z^2) + y^2*z^2*(72 - 24*x^2 + 144*z - 15*z^2 + 16*x*(-1 + 3*z)) - 
      y^3*z*(64 + 264*z + 87*z^2 - 4*x^2*(8 + 3*z) + 
        x*(-40 + 40*z + 3*z^2)) + y^4*(48 + 224*z + 159*z^2 - 3*z^3 - 
        8*x^2*(3 + 2*z) + 2*x*(-24 + 8*z + 15*z^2))) - 
    (x - z)^2*z*(2*x^9*y*(3*y^2 - 4*y*z + 3*z^2) + 
      2*x^8*(18*y^4 - 3*z^3 - 2*y*z^2*(1 + 6*z) - 2*y^3*(3 + 17*z) + 
        y^2*z*(5 + 32*z)) + x^7*(93*y^5 + 12*z^3*(1 + 2*z) - 
        10*y^4*(6 + 23*z) + 2*y^2*z*(2 + 18*z - 83*z^2) + 
        y*z^2*(-10 - 80*z + 39*z^2) + y^3*(6 + 24*z + 260*z^2)) + 
      x^6*(135*y^6 - y^5*(126 + 421*z) + 2*y^3*z*(58 + 185*z - 231*z^2) - 
        6*z^3*(1 - 2*z + 6*z^2) + y^4*(24 + 554*z^2) + 
        y*z^2*(8 + 128*z + 324*z^2 - 33*z^3) + 
        y^2*z*(-6 - 160*z - 520*z^2 + 211*z^3)) + 
      x^5*(120*y^7 - 36*y^6*(4 + 13*z) + y^4*z*(351 + 994*z - 686*z^2) + 
        12*z^4*(-7 - 13*z + 2*z^2) + y^5*(39 - 41*z + 707*z^2) + 
        y^2*z^2*(12 + 349*z + 1306*z^2 - 150*z^3) + 
        y*z^3*(40 + 68*z - 477*z^2 + 15*z^3) + 
        y^3*z*(-72 - 599*z - 1550*z^2 + 458*z^3)) + 
      z^2*(2*y^10 - 96*z^5*(1 + z)^2 - 2*y^9*(1 + 3*z) + 
        y^8*(-3 - 19*z + 8*z^2) + y^4*z^2*(36 + 163*z + 285*z^2 - 47*z^3) + 
        y^7*(3 + 35*z + 59*z^2 - 8*z^3) - 8*y*z^4*(-22 - 61*z - 34*z^2 + 
          5*z^3) + y^6*z*(15 + 44*z - 70*z^2 + 6*z^3) + 
        2*y^2*z^3*(-96 - 302*z - 167*z^2 + 79*z^3) - 
        y^5*z*(24 + 201*z + 226*z^2 - 64*z^3 + 2*z^4) + 
        y^3*z^2*(48 + 328*z + 174*z^2 - 253*z^3 + 15*z^4)) + 
      x*z*(-4*y^10 + 6*y^9*(1 + 4*z) + y^8*(1 + 22*z - 44*z^2) + 
        192*z^5*(1 + 3*z + 2*z^2) + y^6*z*(16 + 117*z + 392*z^2 - 48*z^3) + 
        y^7*(-3 - 88*z - 217*z^2 + 48*z^3) + 2*y*z^4*(-152 - 550*z - 
          339*z^2 + 147*z^3) + y^3*z^2*(-48 - 292*z + 315*z^2 + 1231*z^3 - 
          219*z^4) - 8*y^4*z^2*(19 + 116*z + 148*z^2 - 48*z^3 + z^4) + 
        2*y^2*z^3*(144 + 568*z + 218*z^2 - 455*z^3 + 21*z^4) + 
        y^5*z*(24 + 354*z + 551*z^2 - 410*z^3 + 32*z^4)) + 
      x^4*(66*y^8 - 6*y^7*(16 + 55*z) + y^5*z*(424 + 1233*z - 613*z^2) + 
        y^6*(33 - 27*z + 581*z^2) + y^3*z^2*(-187 + 158*z + 2390*z^2 - 
          274*z^3) + 6*z^4*(8 + 31*z + 46*z^2 - z^3) + 
        3*y^4*z*(-49 - 332*z - 788*z^2 + 174*z^3) - 
        y*z^3*(64 + 609*z + 970*z^2 - 341*z^3 + 3*z^4) + 
        y^2*z^2*(48 + 569*z + 707*z^2 - 1459*z^3 + 59*z^4)) + 
      x^2*(3*y^10 - y^9*(6 + 37*z) + y^7*z*(56 + 241*z - 153*z^2) + 
        y^8*(3 + 21*z + 115*z^2) + y^5*z^2*(-68 + 25*z + 1257*z^2 - 
          145*z^3) + 48*z^5*(-2 - 11*z - 10*z^2 + z^3) + 
        y^6*z*(-39 - 419*z - 913*z^2 + 155*z^3) + 
        y^2*z^3*(-96 - 380*z + 887*z^2 + 2209*z^3 - 289*z^4) - 
        y^3*z^3*(272 + 1806*z + 2492*z^2 - 893*z^3 + 13*z^4) + 
        y*z^4*(128 + 600*z + 62*z^2 - 961*z^3 + 19*z^4) + 
        y^4*z^2*(132 + 1256*z + 1651*z^2 - 1235*z^3 + 75*z^4)) + 
      x^3*(21*y^9 - 2*y^8*(18 + 73*z) + 2*y^6*z*(120 + 393*z - 181*z^2) + 
        96*z^5*(1 + z - 2*z^2) + y^7*(15 + 15*z + 319*z^2) + 
        y*z^4*(76 + 905*z + 1491*z^2 - 123*z^3) - 
        2*y^4*z^2*(132 + 58*z - 1158*z^2 + 131*z^3) + 
        y^5*z*(-117 - 881*z - 1975*z^2 + 351*z^3) - 
        2*y^2*z^3*(92 + 786*z + 1178*z^2 - 437*z^3 + 5*z^4) + 
        y^3*z^2*(204 + 1544*z + 1851*z^2 - 1913*z^3 + 93*z^4))) + 
    16*r^10*(6*y^10 + y^9*(84 + 24*x - 11*z) - 
      48*z^4*(-4 + 2*x^2 - 2*x*(-2 + z) - 8*z + z^2) + 
      y^8*(-186 + 240*x + 36*x^2 - 260*z - 41*x*z + 12*z^2) + 
      2*y*z^3*(-128 + 48*x^3 - 544*z - 342*z^2 + 21*z^3 + 8*x^2*(20 + 3*z) - 
        8*x*(-4 + 14*z + 3*z^2)) + y^7*(-96 + 24*x^3 + x^2*(192 - 57*z) + 
        9*z + 328*z^2 - 3*z^3 + x*(-552 - 532*z + 42*z^2)) + 
      y^2*z^2*(288 + 36*x^4 + 1856*z + 2148*z^2 + 22*z^3 + 15*z^4 - 
        8*x^3*(-8 + 27*z) + x^2*(-448 - 944*z + 129*z^2) + 
        x*(-128 + 288*z + 1380*z^2 - 81*z^3)) + 
      y^6*(480 + 6*x^4 + 1638*z - 35*x^3*z + 488*z^2 - 214*z^3 + 
        x^2*(-612 - 218*z + 54*z^2) + x*(96 + 1039*z + 556*z^2 - 9*z^3)) - 
      y^5*(384 + 2336*z + 3326*z^2 + 651*z^3 + 4*x^4*(9 + 2*z) - 
        6*x^3*(-36 + 17*z + 5*z^2) + x^2*(-480 - 1411*z - 132*z^2 + 9*z^3) + 
        2*x*(-192 + 102*z + 959*z^2 + 107*z^3)) + 
      y^4*(96 + 1088*z + 4060*z^2 + 3604*z^3 + 187*z^4 + 6*z^5 + 
        6*x^4*(6 + 8*z + z^2) + x^3*(192 + 72*z - 140*z^2 - 3*z^3) + 
        x^2*(-96 - 1456*z - 1385*z^2 + 86*z^3) - 
        2*x*(96 + 160*z - 638*z^2 - 759*z^3 + 28*z^4)) + 
      y^3*z*(-12*x^4*(4 + 3*z) + 2*x^3*(-80 + 36*z + 51*z^2) + 
        x^2*(320 + 1680*z + 505*z^2 - 48*z^3) + 
        2*x*(32 + 80*z - 834*z^2 - 435*z^3 + 3*z^4) + 
        2*(-64 - 928*z - 2162*z^2 - 718*z^3 + 129*z^4))) + 
    4*r^8*(-48*y^11 + 2*y^10*(-24 + 61*z) + y^9*(624 + 636*z - 151*z^2) + 
      4*x^6*(-2 + y)*y^2*(3*y^2 - 4*y*z + 3*z^2) + 
      y^8*(-1104 - 2198*z - 1315*z^2 + 82*z^3) + 
      24*z^4*(16 + 96*z + 80*z^2 - 32*z^3 + z^4) + 
      y^7*(768 + 800*z + 2434*z^2 + 1416*z^3 + 9*z^4) - 
      y^5*z*(2736 + 10976*z + 9784*z^2 - 434*z^3 + 387*z^4) + 
      2*y*z^3*(-256 - 2304*z - 4672*z^2 - 1304*z^3 + 302*z^4 + 3*z^5) + 
      y^3*z^2*(-2816 - 17296*z - 22320*z^2 - 1764*z^3 + 1334*z^4 + 3*z^5) - 
      y^6*(192 - 2608*z - 3860*z^2 + 1710*z^3 + 385*z^4 + 6*z^5) + 
      2*y^4*z*(384 + 4296*z + 11160*z^2 + 5194*z^3 - 825*z^4 + 24*z^5) + 
      2*y^2*z^2*(192 + 2688*z + 8120*z^2 + 5488*z^3 - 472*z^4 + 139*z^5) - 
      x^5*y*(144*z^3 - 24*y*z^2*(-4 + 9*z) + 3*y^4*(-72 + 17*z) + 
        y^3*(288 + 72*z - 70*z^2) + 3*y^2*z*(-80 + 24*z + 17*z^2)) + 
      x^4*(-168*y^7 + 144*z^4 + 48*y*z^3*(-20 + 3*z) + 12*y^6*(69 + 8*z) + 
        y^2*z^2*(1072 + 1776*z - 285*z^2) + y^5*(-576 - 1727*z + 9*z^2) + 
        y^4*(-96 + 2640*z + 1501*z^2 - 170*z^3) + 
        y^3*z*(-640 - 3024*z - 317*z^2 + 33*z^3)) - 
      2*x^3*(216*y^8 + 48*z^4*(-8 + 3*z) - 2*y^7*(228 + 139*z) + 
        2*y*z^3*(160 - 408*z + 15*z^2) + y^6*(-240 + 1601*z + 214*z^2) + 
        y^2*z^2*(-512 + 816*z + 1986*z^2 - 99*z^3) + 
        y^5*(864 - 600*z - 2308*z^2 + 57*z^3) + 
        y^3*z*(320 + 368*z - 3318*z^2 - 420*z^3 + 3*z^4) - 
        2*y^4*(192 + 528*z - 1311*z^2 - 841*z^3 + 26*z^4)) - 
      2*x^2*(234*y^9 - 3*y^8*(46 + 137*z) - 24*z^4*(-8 - 44*z + 5*z^2) + 
        y^7*(-1104 + 531*z + 407*z^2) - 2*y*z^3*(320 + 1568*z + 5*z^2 + 
          6*z^3) - 2*y^6*(-936 - 1203*z + 768*z^2 + 40*z^3) + 
        y^2*z^2*(896 + 5216*z + 4686*z^2 - 1522*z^3 + 27*z^4) - 
        y^5*(1056 + 4992*z + 4308*z^2 - 1763*z^3 + 59*z^4) + 
        2*y^3*z*(-320 - 2608*z - 4543*z^2 + 120*z^3 + 59*z^4) + 
        y^4*(192 + 3136*z + 9730*z^2 + 2380*z^3 - 1365*z^4 + 9*z^5)) - 
      x*(240*y^10 + y^9*(96 - 519*z) + y^8*(-2064 - 1153*z + 586*z^2) + 
        y^7*(3264 + 5940*z + 1326*z^2 - 237*z^3) + 
        96*z^4*(8 + 16*z - 20*z^2 + z^3) + 4*y*z^3*(-160 - 320*z + 664*z^2 + 
          177*z^3 + 9*z^4) - y^6*(1920 + 6400*z + 11124*z^2 + 625*z^3 + 
          56*z^4) + y^4*z*(-896 - 8864*z - 22280*z^2 - 9748*z^3 + 917*z^4) + 
        y^2*z^2*(256 + 640*z - 8864*z^2 - 9864*z^3 + 1624*z^4 - 3*z^5) + 
        2*y^5*(192 + 1328*z + 8250*z^2 + 7388*z^3 - 722*z^4 + 9*z^5) + 
        2*y^3*z*(192 + 576*z + 4288*z^2 + 10588*z^3 + 1960*z^4 + 11*z^5))) + 
    r^6*(96*y^12 - 16*y^11*(24 + 17*z) + 2*x^8*y^2*(3*y^2 - 4*y*z + 3*z^2) + 
      y^10*(576 + 432*z + 334*z^2) - 2*y^9*(192 - 512*z + 18*z^2 + 87*z^3) + 
      192*z^5*(16 + 44*z + 8*z^2 - 23*z^3 + 2*z^4) - 
      y^8*(-96 + 2928*z + 3744*z^2 + 306*z^3 + 163*z^4) + 
      y^7*z*(2416 + 6992*z + 8516*z^2 - 386*z^3 + 201*z^4) + 
      2*y^4*z^2*(288 + 11488*z + 20776*z^2 - 1080*z^3 - 3326*z^4 - 65*z^5) - 
      y^5*z^2*(352 + 7056*z - 2160*z^2 - 5884*z^3 + 1864*z^4 + 3*z^5) + 
      16*y*z^4*(-256 - 1460*z - 1638*z^2 + 200*z^3 + 183*z^4 + 7*z^5) - 
      y^6*z*(672 + 3776*z + 12112*z^2 + 9104*z^3 - 2708*z^4 + 15*z^5) + 
      2*y^3*z^3*(-7392 - 28832*z - 19568*z^2 + 6056*z^3 + 464*z^4 + 15*z^5) + 
      4*y^2*z^3*(768 + 6768*z + 13304*z^2 + 3860*z^3 - 1748*z^4 + 439*z^5) - 
      8*x^7*y*(9*y^4 + y^2*(20 - 3*z)*z - 12*z^3 - 3*y^3*(8 + z) + 
        y*z^2*(-8 + 9*z)) + x^6*(-348*y^6 - 96*z^4 - 80*y*z^3*(-16 + 3*z) + 
        3*y^5*(96 + 227*z) + y^4*(384 - 2064*z - 539*z^2) + 
        y^3*z*(640 + 2352*z + 43*z^2) + y^2*z^2*(-1248 - 1424*z + 147*z^2)) + 
      x^5*(-360*y^7 + 288*(-4 + z)*z^4 + 3*y^6*(-416 + 721*z) + 
        24*y*z^3*(80 - 148*z + 11*z^2) - 2*y^5*(-1440 + 894*z + 1349*z^2) + 
        y^2*z^2*(-2816 + 3168*z + 3804*z^2 - 117*z^3) + 
        6*y^3*z*(320 + 208*z - 1378*z^2 + 5*z^3) + 
        2*y^4*(-576 - 2208*z + 3330*z^2 + 923*z^3)) + 
      x^4*(486*y^8 + y^7*(-4512 + 2357*z) + y^6*(7488 + 7086*z - 4600*z^2) - 
        48*z^4*(8 - 84*z + 7*z^2) - 2*y*z^3*(1280 + 7296*z - 2014*z^2 + 
          99*z^3) + y^5*(-4032 - 20640*z - 4686*z^2 + 5081*z^3) + 
        y^4*(576 + 14592*z + 36052*z^2 - 4732*z^3 - 1637*z^4) + 
        y^2*z^2*(4288 + 25280*z + 10380*z^2 - 4450*z^3 + 39*z^4) - 
        2*y^3*z*(1920 + 12640*z + 14166*z^2 - 4306*z^3 + 83*z^4)) + 
      x^3*(1440*y^9 + y^8*(-6432 + 103*z) + y^7*(9600 + 14624*z - 2910*z^2) + 
        192*z^4*(16 + 36*z - 30*z^2 + z^3) + y^6*(-5760 - 29888*z - 
          27176*z^2 + 5471*z^3) + 8*y*z^3*(-320 - 1056*z + 2546*z^2 - 
          329*z^3 + 12*z^4) + y^4*z*(-6528 - 36928*z - 78320*z^2 - 7880*z^3 + 
          373*z^4) - 8*y^5*(-144 - 2546*z - 7503*z^2 - 2667*z^3 + 463*z^4) + 
        y^2*z^2*(1024 + 2944*z - 36928*z^2 - 24944*z^3 + 2512*z^4 - 3*z^5) + 
        2*y^3*z*(768 + 3264*z + 21040*z^2 + 31064*z^3 - 2860*z^4 + 47*z^5)) + 
      x*(576*y^11 - 2*y^10*(1056 + 611*z) + 12*y^9*(240 + 283*z + 92*z^2) - 
        192*z^5*(24 - 8*z - 68*z^2 + 9*z^3) - y^8*(1728 + 1768*z + 7240*z^2 + 
          33*z^3) + 4*y^6*z*(708 + 6708*z + 4636*z^2 - 3454*z^3 + 189*z^4) - 
        4*y*z^4*(-384 + 816*z + 6400*z^2 + 616*z^3 + 197*z^4) - 
        2*y^7*(-192 + 1232*z - 530*z^2 - 5458*z^3 + 627*z^4) + 
        y^4*z^2*(22080 + 84704*z + 103008*z^2 + 11400*z^3 - 1476*z^4 - 
          9*z^5) + 4*y^2*z^3*(384 + 5104*z + 16500*z^2 + 6708*z^3 - 
          2716*z^4 + z^5) - 2*y^5*z*(384 + 19728*z + 43792*z^2 + 10734*z^3 - 
          6060*z^4 + 7*z^5) - 4*y^3*z^2*(1152 + 6672*z + 22280*z^2 + 
          21896*z^3 - 1051*z^4 + 240*z^5)) + 
      x^2*(1344*y^10 - 26*y^9*(192 + 65*z) + y^8*(6912 + 10618*z + 319*z^2) + 
        6*y^7*(-704 - 2848*z - 4219*z^2 + 377*z^3) + 
        y^6*(960 + 8944*z + 32392*z^2 + 30750*z^3 - 3275*z^4) - 
        48*z^4*(32 + 160*z + 312*z^2 - 88*z^3 + z^4) + 
        y^5*z*(80 + 15536*z - 28544*z^2 - 25502*z^3 + 977*z^4) + 
        2*y*z^3*(1024 + 11648*z + 19968*z^2 - 4472*z^3 + 780*z^4 - 9*z^5) + 
        y^3*z^2*(15104 + 72688*z + 52288*z^2 - 33688*z^3 + 3474*z^4 - 
          9*z^5) + 2*y^4*z*(-384 - 18744*z - 26144*z^2 + 20780*z^3 + 
          3611*z^4 + 28*z^5) - 2*y^2*z^2*(768 + 13440*z + 38920*z^2 + 
          7768*z^3 - 11432*z^4 + 263*z^5))) + 
    r^2*(2*x^10*y*(3*y^3 + 2*y^2*z - 5*y*z^2 + 6*z^3) + 
      4*x^9*(9*y^5 - 3*z^4 - 5*y*z^3*(-5 + 3*z) + y^3*z*(25 + 4*z) + 
        2*y^2*z^2*(-17 + 6*z) - 3*y^4*(1 + 6*z)) + 
      2*x^8*(45*y^6 + 6*z^4*(-7 + 5*z) - 30*y^5*(1 + 8*z) + 
        y^2*z^2*(89 + 632*z - 60*z^2) + y*z^3*(-40 - 310*z + 63*z^2) - 
        y^3*z*(100 + 632*z + 155*z^2) + y^4*(3 + 310*z + 291*z^2)) + 
      x^7*(120*y^7 - 5*y^6*(24 + 241*z) + 24*z^4*(8 + 22*z - 5*z^2) - 
        2*y^4*z*(388 + 1808*z + 1133*z^2) + y^5*(24 + 1685*z + 2382*z^2) - 
        y*z^3*(160 + 944*z - 1685*z^2 + 144*z^3) + 
        y^2*z^2*(64 + 232*z - 3616*z^2 + 211*z^3) + 
        2*y^3*z*(48 + 324*z + 2387*z^2 + 467*z^3)) + 
      x^6*(90*y^8 - y^7*(120 + 1619*z) + y^6*(36 + 2591*z + 4591*z^2) - 
        y^5*z*(1345 + 5191*z + 5860*z^2) + y^3*z^2*(1424 + 4861*z - 
          6498*z^2 - 1189*z^3) + 24*z^4*(-4 - 12*z - 59*z^2 + 5*z^3) + 
        y^4*z*(240 - 309*z + 6498*z^2 + 4352*z^3) + 
        y*z^3*(128 + 2064*z + 5168*z^2 - 2591*z^3 + 96*z^4) - 
        y^2*z^2*(96 + 2352*z + 7491*z^2 - 5191*z^3 + 261*z^4)) + 
      x^5*(36*y^9 - 2*y^8*(30 + 641*z) + y^7*(24 + 2422*z + 5098*z^2) - 
        y^6*z*(1411 + 4799*z + 8243*z^2) + 2*y^4*z^2*(1902 + 6987*z - 
          205*z^2 - 2241*z^3) - 12*z^5*(72 + 104*z - 172*z^2 + 5*z^3) + 
        2*y^5*z*(132 - 1463*z + 949*z^2 + 4019*z^3) - 
        2*y*z^4*(-144 + 894*z + 5346*z^2 - 1211*z^3 + 18*z^4) + 
        y^2*z^3*(288 + 6660*z + 20409*z^2 - 4799*z^3 + 207*z^4) + 
        2*y^3*z^2*(-432 - 4134*z - 11537*z^2 + 949*z^3 + 348*z^4)) + 
      z^3*(-15*y^11 + y^10*(27 + 47*z) + y^9*(6 + 113*z - 64*z^2) + 
        y^4*z^3*(-1540 + 386*z + 1304*z^2 - 113*z^3) + 
        192*z^5*(-4 - 7*z - z^2 + 2*z^3) + y^8*(-30 - 389*z - 423*z^2 + 
          70*z^3) + y^7*(12 + 130*z + 3*z^2 + 491*z^3 - 59*z^4) + 
        16*y*z^4*(76 + 260*z + 159*z^2 - 27*z^3 + 9*z^4) + 
        y^6*z*(192 + 1864*z + 1387*z^2 - 491*z^3 + 19*z^4) - 
        2*y^2*z^3*(576 + 2624*z + 2630*z^2 - 18*z^3 + 29*z^4) + 
        y^3*z^2*(192 + 3424*z + 5664*z^2 + 306*z^3 - 780*z^4 - 27*z^5) + 
        y^5*z*(-96 - 1548*z - 2708*z^2 - 1605*z^3 + 423*z^4 + 2*z^5)) + 
      x^4*(6*y^10 - 6*y^9*(2 + 101*z) + 2*y^8*(3 + 685*z + 1748*z^2) - 
        y^7*z*(949 + 3466*z + 7109*z^2) + y^5*z^2*(4450 + 18859*z + 
          11230*z^2 - 6440*z^3) + y^6*z*(198 - 3396*z - 2946*z^2 + 
          8231*z^3) + y^3*z^3*(-1268 + 4732*z + 32166*z^2 + 2946*z^3 - 
          115*z^4) + 12*z^5*(48 + 276*z + 376*z^2 - 143*z^3 + z^4) + 
        y^4*z^2*(-1140 - 8612*z - 29371*z^2 - 11230*z^3 + 2512*z^4) + 
        y^2*z^3*(576 + 6004*z + 4686*z^2 - 22451*z^3 + 3466*z^4 - 93*z^5) + 
        2*y*z^4*(-384 - 3454*z - 3543*z^2 + 6246*z^3 - 685*z^4 + 3*z^5)) - 
      x^3*z*(161*y^10 - y^9*(433 + 1494*z) - 96*z^6*(-38 - 67*z + 8*z^2) + 
        y^8*(365 + 1961*z + 3918*z^2) + y^7*(-96 + 1316*z + 2563*z^2 - 
          5170*z^3) + y^6*z*(-2512 - 14107*z - 13601*z^2 + 4899*z^3) + 
        2*y^5*z*(396 + 2860*z + 10689*z^2 + 9110*z^3 - 1502*z^4) - 
        y*z^4*(1632 + 12808*z + 14624*z^2 - 9334*z^3 + 433*z^4) + 
        y^4*z^2*(3360 + 7880*z - 18417*z^2 - 13601*z^3 + 684*z^4) + 
        y^2*z^3*(2240 + 18464*z + 27176*z^2 - 11817*z^3 + 1961*z^4 - 
          18*z^5) + y^3*z^2*(-1632 - 13456*z - 21336*z^2 + 14476*z^3 + 
          2563*z^4 + 56*z^5)) + x*z^2*(42*y^11 - y^10*(110 + 249*z) + 
        y^9*(76 + 55*z + 478*z^2) + y^8*(4 + 979*z + 1677*z^2 - 538*z^3) - 
        192*z^5*(-8 - 20*z - 2*z^2 + 11*z^3) + 
        y^6*z*(88 - 1476*z - 598*z^2 + 3890*z^3 - 335*z^4) + 
        y^7*(-12 - 960*z - 3344*z^2 - 3579*z^3 + 532*z^4) - 
        2*y*z^4*(1120 + 4256*z + 2306*z^2 - 1698*z^3 + 621*z^4) + 
        2*y^2*z^3*(960 + 4448*z + 2652*z^2 - 3620*z^3 + 274*z^4 - 55*z^5) + 
        y^4*z^2*(-896 - 5776*z - 13816*z^2 - 5941*z^3 + 1677*z^4 + 10*z^5) + 
        y^3*z^2*(-192 - 3424*z - 2500*z^2 + 10916*z^3 + 3850*z^4 + 55*z^5) + 
        y^5*z*(96 + 3668*z + 12120*z^2 + 5768*z^3 - 3579*z^4 + 60*z^5)) + 
      x^2*z*(-19*y^11 + y^10*(59 + 373*z) - y^9*(58 + 701*z + 1346*z^2) + 
        y^7*z*(526 + 5686*z + 7039*z^2 - 2141*z^3) + 
        y^8*(18 + 9*z - 579*z^2 + 2050*z^3) + 
        y^5*z^2*(-944 - 7222*z + 2707*z^2 + 11702*z^3 - 734*z^4) - 
        48*z^5*(16 + 64*z - 23*z^2 - 104*z^3 + 3*z^4) + 
        y^6*z*(-216 - 3474*z - 10861*z^2 - 11702*z^3 + 1767*z^4) + 
        y*z^4*(1024 + 3488*z - 4248*z^2 - 10618*z^3 + 4488*z^4 - 59*z^5) + 
        y^3*z^3*(-1376 - 14104*z - 30750*z^2 - 2971*z^3 + 579*z^4 + 20*z^5) + 
        y^4*z^2*(768 + 10920*z + 25502*z^2 + 2936*z^3 - 7039*z^4 + 42*z^5) + 
        y^2*z^3*(-768 - 2112*z + 12288*z^2 + 25314*z^3 - 3184*z^4 + 
          701*z^5))) - r^4*(2*x^9*y*(6*y^3 - 5*y^2*z + 2*y*z^2 + 3*z^3) + 
      2*x^8*(6*y^5 + y^4*(42 - 74*z) - 3*z^4 - 4*y*z^3*(-25 + 3*z) + 
        4*y^3*z*(10 + 21*z) - y^2*z^2*(89 + 52*z)) + 
      x^7*(-168*y^6 + 24*(-8 + z)*z^4 - 66*y^5*(-8 + 3*z) + 
        y^3*z*(640 + 232*z - 825*z^2) + y*z^3*(640 - 776*z + 39*z^2) + 
        y^2*z^2*(-896 + 648*z + 303*z^2) + y^4*(-192 - 944*z + 673*z^2)) + 
      x^6*(-600*y^7 + 6*y^6*(236 + 163*z) - 12*z^4*(32 - 68*z + 3*z^2) + 
        y^5*(-816 - 5168*z + 151*z^2) + y^4*(96 + 4256*z + 7491*z^2 - 
          1472*z^3) + y^2*z^2*(1248 + 7952*z + 309*z^2 - 346*z^3) - 
        y*z^3*(640 + 4256*z - 1345*z^2 + 33*z^3) + 
        y^3*z*(-1280 - 7952*z - 4861*z^2 + 1674*z^3)) + 
      x^5*(-900*y^8 + y^7*(2064 + 3499*z) - y^6*(1440 + 10692*z + 3421*z^2) + 
        24*z^4*(48 + 120*z - 60*z^2 + z^3) + y^5*(288 + 9680*z + 20409*z^2 + 
          936*z^3) + y^4*z*(-3552 - 16648*z - 23074*z^2 + 2227*z^3) + 
        2*y^3*z*(288 + 1584*z + 10520*z^2 + 6987*z^3 - 845*z^4) + 
        y*z^3*(-960 - 4416*z + 9680*z^2 - 1411*z^3 + 15*z^4) + 
        2*y^2*z^2*(192 + 624*z - 8324*z^2 - 1463*z^3 + 87*z^4)) - 
      x^4*(708*y^9 - y^8*(1716 + 4913*z) + 4*y^7*(336 + 3123*z + 1907*z^2) + 
        y^5*z*(4028 + 9912*z + 32166*z^2 + 887*z^3) - 
        y^6*(336 + 11092*z + 22451*z^2 + 6036*z^3) + 
        y^3*z^2*(-7104 - 28332*z + 1700*z^2 + 18859*z^3 - 866*z^4) + 
        6*z^4*(96 + 384*z + 1248*z^2 - 224*z^3 + z^4) + 
        y^4*z*(-576 + 10380*z - 1700*z^2 - 29371*z^3 + 2211*z^4) + 
        y*z^3*(-768 - 10560*z - 20640*z^2 + 11092*z^3 - 949*z^4 + 3*z^5) + 
        2*y^2*z^2*(288 + 6048*z + 18026*z^2 - 4956*z^3 - 1698*z^4 + 
          13*z^5)) - x^3*(288*y^10 - y^9*(768 + 3707*z) + 
        y^8*(672 + 9334*z + 7684*z^2) + 96*z^5*(36 + 20*z - 100*z^2 + 
          7*z^3) + 2*y^6*z*(1316 - 3948*z + 7238*z^2 + 2301*z^3) - 
        y^7*(192 + 8080*z + 11817*z^2 + 8066*z^3) + 
        y*z^4*(-1152 + 4800*z + 29888*z^2 - 8080*z^3 + 365*z^4) + 
        y^5*z*(-240 + 24944*z + 31712*z^2 - 18417*z^3 + 380*z^4) - 
        y^4*z^2*(15888 + 62128*z + 52016*z^2 - 21378*z^3 + 1195*z^4) + 
        y^2*z^3*(-1152 - 20976*z - 60024*z^2 - 7896*z^3 + 1316*z^4 + 5*z^5) + 
        y^3*z^2*(3456 + 26544*z + 78320*z^2 + 31712*z^3 - 14107*z^4 + 
          185*z^5)) + x^2*(-48*y^11 + y^10*(144 + 1589*z) - 
        y^9*(144 + 4488*z + 4187*z^2) + y^7*z*(-1560 + 13524*z + 2971*z^2 - 
          4304*z^3) + y^8*(48 + 4372*z + 3184*z^2 + 5207*z^3) + 
        48*z^5*(48 + 204*z + 184*z^2 - 144*z^3 + 3*z^4) + 
        y^5*z^2*(12176 + 33688*z + 49916*z^2 - 2707*z^3 + 609*z^4) + 
        y^6*z*(96 - 22864*z - 33108*z^2 - 2936*z^3 + 1303*z^4) + 
        y^2*z^3*(2304 + 22160*z + 34464*z^2 - 32392*z^3 - 13524*z^4 - 
          9*z^5) + 2*y^3*z^3*(-4040 - 9520*z + 14272*z^2 + 16554*z^3 - 
          2843*z^4 + z^5) + 2*y*z^4*(-1536 - 11288*z - 9624*z^2 + 8544*z^3 - 
          2186*z^4 + 29*z^5) - y^4*z^2*(2064 + 1920*z + 41560*z^2 + 
          49916*z^3 - 10861*z^4 + 267*z^5)) - 
      z*(-40*y^12 + 2*y^11*(72 + 79*z) - y^10*(192 + 58*z + 253*z^2) + 
        y^9*(112 - 984*z - 780*z^2 + 285*z^3) + 
        y^8*(-24 + 1756*z + 2264*z^2 + 1304*z^3 - 226*z^4) + 
        96*z^5*(16 + 16*z - 31*z^2 - 26*z^3 + 6*z^4) + 
        y^7*z*(-1112 + 928*z - 580*z^2 - 1605*z^3 + 44*z^4) + 
        y^5*z^2*(4128 + 6600*z + 5884*z^2 - 796*z^3 + 3*z^4 - 3*z^5) + 
        2*y^3*z^3*(-2688 - 5208*z + 3420*z^2 + 4258*z^3 - 1132*z^4 + 3*z^5) + 
        8*y*z^4*(-256 - 976*z + 18*z^2 + 1099*z^3 + 128*z^4 + 24*z^5) + 
        y^6*z*(240 - 5336*z - 6652*z^2 + 796*z^3 + 1387*z^4 + 35*z^5) + 
        8*y^2*z^3*(192 + 1128*z + 976*z^2 - 1217*z^3 - 468*z^4 + 123*z^5) - 
        y^4*z^2*(960 - 2992*z + 1736*z^2 + 9104*z^3 - 580*z^4 + 389*z^5)) + 
      x*z*(374*y^11 - 2*y^10*(621 + 613*z) + 192*z^6*(-46 - 43*z + 15*z^2) + 
        y^9*(1512 + 548*z + 1737*z^2) + y^8*(-788 + 6324*z + 3850*z^2 - 
          1754*z^3) + y^6*z*(6496 + 4204*z + 14500*z^2 + 5768*z^3 + 29*z^4) + 
        8*y*z^4*(408 + 2078*z + 2970*z^2 - 221*z^3 + 189*z^4) + 
        y^7*(144 - 10864*z - 14536*z^2 - 5941*z^3 + 1003*z^4) + 
        y^4*z^2*(-13920 - 38992*z - 21468*z^2 + 14500*z^3 - 3344*z^4 + 
          7*z^5) + 4*y^2*z^3*(-1120 - 7672*z - 11124*z^2 + 265*z^3 + 
          1581*z^4 + 19*z^5) - 2*y^5*z*(648 - 7840*z - 5700*z^2 + 8760*z^3 + 
          299*z^4 + 79*z^5) + y^3*z^2*(3264 + 24288*z + 59104*z^2 + 
          18544*z^3 - 14536*z^4 + 979*z^5))))*Re[RB04])/
  ((4*r^2*(-1 + y) + (x - z)^2)^2*(-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)^2*
   (y - z)^2) - 
 (2*y*z*(8*r^8*y^2 - 2*r^6*(8*y^3 + 4*y*(x - z)*z - 4*z^2 + 
      y^2*(8*x + x^2 - 4*(2 + z))) + 
    r^4*(-((-10 + x)*y^4) + 2*z^2*(8 - 8*x - x^2 + 8*z + z^2) + 
      y^3*(4*x^2 - 8*(2 + z) + x*(16 + z)) + 
      y^2*(8 + 4*x^3 - 2*x^2*(-2 + z) - 12*z^2 + x*(-16 + 16*z + z^2)) - 
      y*z*(-2*x^3 + 2*x^2*(-8 + z) - 8*z^2 + x*(16 + 32*z + z^2))) + 
    x*z*(2*x^4*y + (y - z)^2*(-y + y^2 - z*(1 + z)) + 
      x^3*(6*y^2 - 2*z - 2*y*(2 + 3*z)) - 
      x*(y^3 - y^2*(2 + z) - y*z*(2 + z) + z*(2 + 4*z + z^2)) + 
      2*x^2*(2*y^3 - 4*y^2*(1 + z) + 2*z*(1 + z) + y*(1 + 2*z + 2*z^2))) - 
    r^2*(2*x^4*y*(y + 2*z) + 2*(-1 + y - z)*(y^2 - z*(2 + z))^2 + 
      4*x^3*(y^3 + y^2*(-1 + z) - z^2 + y*(z - 2*z^2)) + 
      x^2*(y^4 + 4*(-1 + z)*z^2 - y^3*(4 + z) + y^2*(2 + 24*z - z^2) + 
        y*z*(-16 - 24*z + z^2)) + x*(-y^5 + 16*y^3*z + y^4*(3 + 2*z) - 
        2*y^2*z*(16 + 19*z + z^2) + z^2*(16 + 16*z + 3*z^2) + 
        y*z*(8 + 16*z + 16*z^2 + z^3))))*Re[RB05])/
  ((4*r^2 - x^2)*(y - z)^2) - 
 (z*(-4*x^3*y^2 + 3*y^3 - y^4 + 3*r^4*y^2*(2 + y) - 4*y^2*z + 6*z^2 + 
    2*y*z^2 - y^2*z^2 - 2*y^3*z^2 + 4*z^3 + 4*y*z^3 + 2*y^2*z^3 + 
    2*x^2*y*(3*y - 2*y^2 + 2*z + 4*y*z) - 
    2*x*z*(3*y + y^2 - 2*y^3 + 2*z + 4*y*z + 3*y^2*z) + 
    r^2*(-2*y^3 - y^4 + 6*z^2 + 6*y*z*(-x + z) + 
      y^2*(6 + 6*x^2 + 4*z + 3*z^2 - 6*x*(2 + z))))*Re[RC01])/2 - 
 (y*(-6*r^6*y^2 + r^4*(4*y^3 + 2*y*(3*x - 2*z)*z + 3*(-2 + z)*z^2 + 
      2*y^2*(-3 + 2*x + z)) + z^2*(4*x^3 + 2*y^3 + x^2*(-6 + 8*y - 4*z) + 
      2*x*y*(-3 + 3*y - 2*z) + z*(3 + z) - y^2*(3 + 2*z)) + 
    r^2*z*(-4*y^3 - 2*x*(4*y^2 + y*(-3 + z) - 6*z) + 4*y*z + y^2*(6 + z) - 
      2*x^2*(2*y + 3*z) + z*(-6 - 2*z + z^2)))*Re[RC02])/2 - 
 (z*(-8*r^8*(-1 + y)*y^2*(16 - 32*y + 16*y^2 + x*(-30 + 33*y) + 24*z - 
      21*y*z) + (x - z)^5*(4*x^3*y + y^3 - 4*z^2*(3 + 2*z) + 
      y*z*(12 + 13*z - 2*z^2) + y^2*(-3 - 8*z + 2*z^2) + 
      2*x*z*(6 - 2*y^2 + 8*z + y*(-5 + 3*z)) + 
      x^2*(4*y^2 - 8*z - 2*y*(3 + 4*z))) - 
    2*r^6*(-32*y^6 + 3*x^3*y*(16 - 52*y + 37*y^2) - 32*z^2*(4 + 3*z) + 
      8*y*z^2*(44 + 21*z) + y^5*(64 + 74*z) - 8*y^4*(-4 + 23*z + 2*z^2) + 
      y^3*(-128 + 136*z + 144*z^2 - 63*z^3) - 
      2*y^2*(-32 + 16*z + 176*z^2 + 3*z^3) + 
      x^2*(-48*y^4 + y^3*(16 - 273*z) - 96*z + 32*y*(-2 + 3*z) + 
        6*y^2*(16 + 45*z)) + x*(-114*y^5 + 64*z*(2 + 3*z) + 
        8*y^4*(35 + 4*z) - 24*y*z*(12 + 13*z) + y^2*(48 + 224*z - 108*z^2) + 
        y^3*(-208 - 96*z + 225*z^2))) - r^2*(x - z)*
     (6*x^6*y - 2*x^5*(20*y^2 + 6*z + 3*y*(-4 + 5*z)) + 
      4*x^3*(y^4 + y^3*(-2 + 37*z) + y^2*(2 - 36*z - 71*z^2) + 
        6*z*(4 + 8*z - 5*z^2) - 2*y*z*(10 + 6*z + 9*z^2)) + 
      x^4*(-41*y^3 + 12*z*(-4 + 5*z) + 2*y^2*(43 + 84*z) + 
        y*(-48 - 44*z + 63*z^2)) + z^2*(-8*y^4 + y^3*(22 + 76*z - 21*z^2) + 
        12*z^2*(-8 - 4*z + z^2) + y*z*(96 + 200*z + 36*z^2 + 3*z^3) + 
        4*y^2*(-3 - 42*z - 23*z^2 + 5*z^3)) - 
      2*x*z*(-4*y^5 + 12*y^4*z + y^3*(24 + 58*z - 54*z^2) + 
        6*z^2*(-24 - 16*z + 5*z^2) + y*z*(96 + 288*z + 68*z^2 + 9*z^3) + 
        2*y^2*(-9 - 82*z - 53*z^2 + 27*z^3)) + 
      2*x^2*(2*y^5 + 2*y^4*(-4 + 5*z) + y^3*(19 + 24*z - 97*z^2) + 
        12*z^2*(-12 - 12*z + 5*z^2) + 12*y*z*(4 + 21*z + 7*z^2 + 2*z^3) + 
        y^2*(-12 - 84*z - 31*z^2 + 122*z^3))) + 
    r^4*(3*x^5*(16 - 21*y)*y + x^4*(128*y^3 - 96*z - 96*y*z + 
        3*y^2*(-40 + 89*z)) + 4*x^3*(40*y^4 + 96*z^2 - 13*y^3*(7 + 8*z) + 
        y^2*(76 + 92*z - 114*z^2) - 2*y*(12 - 4*z + 9*z^2)) + 
      z*(-12*y^6 + 4*y^5*(11 + 7*z) - 96*z^2*(-2 + z^2) - 
        4*y^4*(14 - 28*z + 23*z^2) + 8*y*z*(-24 - 74*z + 9*z^3) + 
        3*y^2*z*(192 + 192*z - 24*z^2 + 11*z^3) + 
        4*y^3*(6 - 128*z - 19*z^2 + 16*z^3)) + 
      4*x^2*(3*y^5 + y^4*(8 - 112*z) + 48*z*(1 - 3*z^2) + 
        2*y*z*(-56 - 8*z + 39*z^2) + 2*y^3*(-12 + 85*z + 64*z^2) + 
        y^2*(16 + 6*z - 112*z^2 + 99*z^3)) + 
      x*(-4*y^6 - 52*y^5*(-1 + 2*z) + 384*z^2*(-1 + z^2) + 
        4*y^4*(-34 + 12*z + 95*z^2) - 8*y*z*(-24 - 142*z - 4*z^2 + 33*z^3) - 
        8*y^3*(-17 - 52*z + 30*z^2 + 36*z^3) - 
        y^2*(48 + 576*z + 904*z^2 - 272*z^3 + 177*z^4))))*Re[RC03])/
  (2*(4*r^2*(-1 + y) + (x - z)^2)^2) + 
 (y*(-16*r^8*(12*x^2*y + x*(24*y^2 + 3*z^2 - 4*y*(4 + 3*z)) + 
      4*(3*y^3 + 2*z^2 - y^2*(4 + 3*z))) + 
    z*(-4*x^8 - 2*y^8 + 20*y^6*z - 64*y^4*z^2 + 64*z^4*(2 + z) + 
      y^7*(3 + 2*z) + x^7*(6 - 28*y + 4*z) - 4*y^2*z^3*(-8 + 7*z) - 
      3*y^5*z*(11 + 7*z) + 2*y^3*z^2*(63 + 46*z) + 
      4*y*z^3*(-42 - 37*z + 3*z^2) + x^6*(-86*y^2 + 40*z + 12*y*(3 + 2*z)) + 
      x^5*(-152*y^3 + 208*y*z + 31*y^2*(3 + 2*z) - z*(63 + 41*z)) - 
      x^4*(170*y^4 - 452*y^2*z + 4*z^2*(32 + z) - 45*y^3*(3 + 2*z) + 
        3*y*z*(89 + 63*z)) + x^2*(-58*y^6 + 352*y^4*z - 12*(-8 + z)*z^3 + 
        22*y^5*(3 + 2*z) + 4*y^2*z^2*(-128 + 11*z) - 2*y^3*z*(198 + 151*z) + 
        2*y*z^2*(273 + 224*z - 2*z^2)) + 2*x^3*(-62*y^5 + 264*y^3*z + 
        8*y*(-26 + z)*z^2 + 20*y^4*(3 + 2*z) - 57*y^2*z*(4 + 3*z) + 
        z^2*(111 + 80*z + 2*z^2)) - x*(16*y^7 - 128*y^5*z - 
        24*y^3*(-12 + z)*z^2 - 7*y^6*(3 + 2*z) + 8*y*z^3*(-8 + 13*z) + 
        3*y^4*z*(59 + 43*z) + 4*z^3*(66 + 57*z + z^2) + 
        2*y^2*z^2*(-225 - 190*z + 4*z^2))) + 
    r^2*(8*y^8 + 128*z^4*(3 + z) + 4*y^6*z*(-9 + 2*z) + x^7*(8*y + 6*z) + 
      16*y^2*z^3*(18 + 7*z) - y^7*(12 + 13*z) - 4*y^4*z^2*(18 + 19*z) + 
      y^5*z*(72 + 92*z - z^2) + 4*y^3*z^2*(-3 - 19*z + 2*z^2) + 
      4*y*z^3*(-90 - 92*z + 11*z^2) + 4*x^6*(14*y^2 + 6*z + y*(-3 + 5*z)) + 
      x^5*(168*y^3 - 3*y^2*(24 + z) + 4*y*z*(17 + 2*z) - 
        z*(48 + 86*z + z^2)) + 2*x^3*(140*y^5 - 20*y^4*(6 + 5*z) - 
        4*y*z^2*(46 + 7*z) + 4*y^3*z*(-27 + 10*z) + 
        y^2*z*(36 - 41*z - 5*z^2) + 2*z^2*(78 + 91*z + 4*z^2)) + 
      2*x^2*(84*y^6 + 16*z^3*(1 + z) + 8*y^4*z*(-19 + 5*z) - 
        3*y^5*(30 + 29*z) - 2*y^2*z^2*(112 + 41*z) + 
        y^3*z*(156 + 137*z - 5*z^2) + 2*y*z^2*(135 + 170*z + 4*z^2)) + 
      x^4*(280*y^4 - 8*z^2*(15 + z) - 15*y^3*(12 + 7*z) + 
        4*y^2*z*(-1 + 10*z) - y*z*(96 + 230*z + 5*z^2)) + 
      x*(56*y^7 - 48*y*(-4 + z)*z^3 + 4*y^5*z*(-43 + 10*z) - 
        16*y^3*z^2*(17 + 12*z) - 3*y^6*(24 + 25*z) + 
        y^4*z*(264 + 304*z - 5*z^2) + 8*y^2*z^2*(27 + 30*z + z^2) - 
        4*z^3*(126 + 140*z + 13*z^2))) + 
    4*r^6*(24*x^4*y + 24*y^5 - 24*y^4*z + 32*(1 - 2*z)*z^2 + 
      2*y*z^2*(-8 + 3*z) + 16*y^2*z*(11 + 9*z) + y^3*(-48 - 148*z + 3*z^2) + 
      6*x^3*(16*y^2 - 4*y*z + z*(4 + z)) + 
      2*x*(48*y^4 - 36*y^3*z + 72*y*z*(1 + z) - z^2*(12 + 17*z) + 
        2*y^2*(-24 - 71*z + 3*z^2)) + x^2*(144*y^3 - 72*y^2*z + 
        16*(-2 + z)*z + y*(-48 - 112*z + 15*z^2))) - 
    r^4*(12*x^6*y + 12*y^7 - 12*y^6*(-4 + z) + 168*y^4*z^2 + 
      64*(-6 + z)*z^3 - 64*y^2*z^2*(11 + 8*z) + 
      2*y^3*z*(168 + 288*z - 11*z^2) + y^5*(-96 - 200*z + 3*z^2) - 
      8*y*z^2*(-24 - 34*z + 7*z^2) + 3*x^5*(24*y^2 - 4*y*(-4 + z) + 
        z*(16 + z)) + 2*x^2*(90*y^5 - 60*y^4*(-4 + z) - 48*(-2 + z)*z^2 + 
        8*y^2*z*(-4 + 31*z) + y*z*(96 + 12*z - 43*z^2) + 
        3*y^3*(-96 - 180*z + 5*z^2)) + x^4*(180*y^3 - 60*y^2*(-4 + z) + 
        8*z^2 + y*(-96 - 32*z + 15*z^2)) + x*(72*y^6 - 60*y^5*(-4 + z) - 
        32*y*z^2*(14 + 13*z) + 16*y^3*z*(-2 + 31*z) + 
        2*y^2*z*(312 + 452*z - 35*z^2) + y^4*(-384 - 776*z + 15*z^2) + 
        8*z^2*(30 + 52*z + 17*z^2)) + 2*x^3*(120*y^4 - 60*y^3*(-4 + z) + 
        8*y*z*(-2 + 11*z) + y^2*(-192 - 292*z + 15*z^2) - 
        z*(48 + 152*z + 19*z^2))))*Re[RC04])/
  (2*(-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)^2) - 
 (y*z*(-3*y^3 + y^4 + 4*x^3*(y - z)^2 + 12*y^2*z - 6*y^3*z - 8*z^2 + y*z^2 + 
    2*y^2*z^2 + 2*y^3*z^2 - 10*z^3 + 10*y*z^3 - 6*y^2*z^3 - 7*z^4 + 6*y*z^4 - 
    2*z^5 - r^4*y*(3*y^2 + y*(8 - 6*z) + 3*z^2) + 
    2*x^2*(2*y^3 - z^2*(3 + 4*z) + 2*y*z*(1 + 5*z) - y^2*(3 + 8*z)) + 
    r^2*(y^4 - 2*y^3*(-3 + z) - 2*y^2*(4 - 8*x + 3*x^2 + z - 3*x*z + z^2) + 
      2*y*z*(-4*x + 6*x^2 + z - 6*x*z + 3*z^2) - 
      z^2*(8 - 8*x + 6*x^2 + 6*z - 6*x*z + 3*z^2)) + 
    2*x*z*(-2*y^3 + y^2*(-3 + 7*z) + z*(4 + 5*z + 3*z^2) - 
      2*y*(-2 + z + 4*z^2)))*Re[RC06])/(2*(y - z)) - 
 (y*z*(-8*r^6*y^2 + (y - z)^2*(4*x^3 + 2*y^3 + x^2*(-6 + 8*y - 4*z) + 
      2*x*y*(-3 + 3*y - 2*z) + z*(3 + z) - y^2*(3 + 2*z)) + 
    r^4*(10*y^3 + y^2*(-8 + 8*x - z) + 4*y*(2*x - 3*z)*z + z^2*(-8 + 3*z)) + 
    r^2*(-7*y^4 + 2*y^2*(-1 + z)*z + 2*y*(1 - 3*z)*z^2 + 2*y^3*(3 + 5*z) + 
      x^2*(-6*y^2 + 4*y*z - 6*z^2) + z^2*(-8 - 6*z + z^2) + 
      2*x*(-5*y^3 + 8*z^2 + 2*y^2*(2 + z) + y*z*(-4 + 3*z))))*Re[RC07])/
  (2*(y - z));


==> anc/jNLO.m <==
(*

    d^6 Gamma /(dx dy dOmega_e dOmega_gamma) =
	alpha G_Fermi^2 M^5 / (4 pi)^6 
	x beta (G(x,y,z) 
      + x beta J(x,y,z) n.p_l 
      + y K(x,y,z) n.p_gamma  
      + y x beta n.(p_l x p_gamma) L(x,y,z)


	J(x,y,z) = 4/(3 y z^2) ( jLO + (alpha/ pi) jNLO) 

*)

jLO = -6*r^4*y^2 - r^2*(-4*y^3 + 6*z^2 + y^2*(2 - 4*x + z) + 3*y*z*(-2*x + z)) - 
 z*(4*x^2*y + 2*y^3 + y*z*(-3 + 2*z) + 2*z*(1 + 2*z) - y^2*(1 + 4*z) + 
   x*(6*y^2 - 4*z - 2*y*(1 + 3*z)));


jNLO = noIRsoft*(6*r^4*y^2 + r^2*(-4*y^3 + 6*z^2 + y^2*(2 - 4*x + z) + 
     3*y*z*(-2*x + z)) + z*(4*x^2*y + 2*y^3 + y*z*(-3 + 2*z) + 
     2*z*(1 + 2*z) - y^2*(1 + 4*z) + x*(6*y^2 - 4*z - 2*y*(1 + 3*z)))) + 
 (-768*r^10*(-1 + y)^2*y^2 + 16*r^8*(-1 + y)*(4*(5 + 6*x)*y^4 + 12*y^5 + 
     2*y^3*(-24 + 4*x + 6*x^2 - 49*z) + 48*z^2 - 24*y*z*(2*x + z) + 
     y^2*(16 - 24*x^2 + 98*z - 39*z^2 + x*(-32 + 75*z))) + 
   4*r^6*(12*x^4*(-1 + y)*y^2 - 32*y^7 + 10*y^6*(8 + 5*z) + 
     2*y^3*z*(176 + 54*z - 193*z^2) + y^4*(16 - 390*z - 55*z^2) - 
     8*y*z^2*(-28 - 96*z + 3*z^2) + 16*z^2*(-4 - 32*z + 3*z^2) + 
     y^5*(-64 + 76*z + 43*z^2) - y^2*z*(88 + 256*z - 130*z^2 + 27*z^3) - 
     x^3*y*(8*y^3 + y*(64 - 174*z) + 96*z + y^2*(-72 + 75*z)) + 
     x^2*(-84*y^5 - 128*y*z + 96*z^2 - 4*y^4*(-57 + 25*z) - 
       4*y^2*(-8 - 95*z + 36*z^2) + y^3*(-176 - 152*z + 39*z^2)) + 
     x*(-96*y^6 + 32*(4 - 3*z)*z^2 + 32*y*z*(2 + 13*z) + y^5*(224 + 25*z) + 
       y^4*(-160 - 97*z + 78*z^2) + y^2*z*(-116 - 1436*z + 105*z^2) + 
       2*y^3*(16 + 62*z + 407*z^2))) + 
   z^2*(2*x^6*y*(-16 + 17*y) + x^5*(120*y^3 + 32*z + 16*y*(1 + 5*z) - 
       y^2*(131 + 120*z)) + z^2*(16*y^6 + 64*z^2*(1 + 2*z) - 
       8*y*z^2*(21 + 8*z) - 3*y^5*(7 + 12*z) + 2*y^3*z*(62 + 75*z) - 
       12*y^2*z*(3 + 5*z + 6*z^2) + y^4*(5 - 53*z + 20*z^2)) + 
     x^4*(158*y^4 - 8*y*z*(-25 + 6*z) - 16*z*(1 + 6*z) - y^3*(195 + 374*z) + 
       y^2*(41 + 163*z + 156*z^2)) + x*z*(-36*y^6 + 4*y*z^2*(60 + z) - 
       128*z^2*(1 + 3*z) + 2*y^5*(25 + 78*z) + y^4*(-14 + 13*z - 158*z^2) + 
       2*y^3*z*(-127 - 242*z + 17*z^2) + 2*y^2*z*(44 + 254*z + 191*z^2)) + 
     x^3*(92*y^5 + 96*(-1 + z)*z^2 - 5*y^4*(25 + 86*z) + 
       y^2*z*(310 + 305*z - 88*z^2) - 4*y*z*(24 + 143*z + 4*z^2) + 
       2*y^3*(17 + 99*z + 211*z^2)) + x^2*(20*y^6 - y^5*(29 + 212*z) + 
       y^3*z*(96 + 331*z - 202*z^2) + 16*z^2*(4 + 23*z - 2*z^2) + 
       8*y*z^2*(3 + 52*z + 2*z^2) + y^4*(9 + 165*z + 410*z^2) + 
       y^2*z*(-52 - 799*z - 647*z^2 + 18*z^3))) + 
   r^4*(x^5*y*(-32*y^2 + y*(32 - 51*z) + 48*z) + 
     x^4*(-96*y^4 - 48*z^2 - 8*y*z*(-32 + 9*z) + 4*y^3*(28 + 37*z) + 
       y^2*(-16 - 418*z + 129*z^2)) - x^3*(96*y^5 + 32*(8 - 3*z)*z^2 + 
       32*y*z*(4 + 29*z) - y^4*(128 + 597*z) + 
       y^2*z*(-520 - 1544*z + 105*z^2) + y^3*(32 + 996*z + 286*z^2)) + 
     x^2*(-32*y^6 + 6*y^5*(8 + 83*z) + 16*z^2*(8 + 68*z - 3*z^2) + 
       24*y*z^2*(-64 + 20*z + z^2) + 4*y^3*z*(66 + 124*z + 5*z^2) - 
       y^4*(16 + 746*z + 1115*z^2) + y^2*z*(-16 + 2048*z - 1726*z^2 + 
         27*z^3)) + x*z*(52*y^6 + 128*(7 - 9*z)*z^2 - 8*y^5*(11 + 111*z) - 
       16*y*z*(-40 - 71*z + 2*z^2) + 4*y^2*z*(-740 - 1229*z + 310*z^2) + 
       y^4*(52 - 256*z + 339*z^2) + 2*y^3*(-8 + 1732*z + 1262*z^2 + 
         27*z^3)) + z*(-48*y^7 - 8*y^6*(-15 + 23*z) - 
       32*y*z^2*(-57 - 79*z + 8*z^2) + 64*z^2*(-8 - 27*z + 8*z^2) + 
       2*y^5*(-48 + 88*z + 127*z^2) - 8*y^3*z*(50 + 269*z + 132*z^2) + 
       y^4*(24 + 296*z + 1170*z^2 + 31*z^3) - 
       8*y^2*z*(-14 + 73*z - 29*z^2 + 36*z^3))) - 
   r^2*z*(2*x^6*(16 - 17*y)*y - x^5*(90*y^3 + 32*z + 16*y*(1 + 8*z) - 
       y^2*(101 + 171*z)) + x^4*(-68*y^4 + 24*y*z*(-19 + 5*z) + 
       16*z*(1 + 9*z) + y^3*(90 + 281*z) + y^2*(-26 + 200*z - 285*z^2)) + 
     x^3*(-2*y^5 + y^4*(5 - 173*z) + 32*(11 - 6*z)*z^2 + 
       4*y*z*(56 + 279*z + 4*z^2) + y^2*z*(-1072 - 1145*z + 193*z^2) - 
       2*y^3*(2 - 523*z + 222*z^2)) + x*z*(-372*y^6 + 128*z^2*(-2 + 9*z) + 
       y^5*(872 + 412*z) + 2*y^2*z*(956 + 318*z - 601*z^2) + 
       4*y*z*(-96 - 120*z + 7*z^2) + y^4*(-636 + 197*z + 137*z^2) + 
       y^3*(136 - 2140*z + 6*z^2 - 88*z^3)) + 
     x^2*(10*y^6 - y^5*(16 + 583*z) + 16*z^2*(-12 - 67*z + 5*z^2) - 
       8*y*z^2*(-125 + 112*z + 5*z^2) + y^4*(6 + 1418*z + 83*z^2) + 
       y^3*z*(-1024 - 808*z + 341*z^2) + y^2*z*(192 - 134*z + 1794*z^2 - 
         45*z^3)) + z*(-72*y^7 + 18*y^6*(10 + 9*z) + 
       y^5*(-144 + 64*z - 43*z^2) + 2*y^3*z*(400 + 432*z - 7*z^2) - 
       64*z^2*(-4 - 6*z + 7*z^2) + 8*y*z^2*(-116 - 55*z + 28*z^2) - 
       y^4*(-36 + 818*z + 544*z^2 + 51*z^3) + 
       4*y^2*z*(-52 + 99*z + 27*z^2 + 63*z^3))))/
  (4*(-1 + y)*(4*r^2*(-1 + y) + (x - z)^2)*(-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)*
   (r^2 + z)) + 
 ((1024*r^14*(-1 + y)*y^2*(10 + 6*x*(-1 + y) + 6*y^2 + 6*z - y*(16 + 3*z)) - 
    x^2*(x - z)^4*z*(4*x^6*y + 2*y^7 - 80*y*z^3 + y^6*(-1 + 2*z) + 
      32*z^3*(1 + 2*z) - y^5*z*(25 + 2*z) + 4*y^3*z^2*(25 + 11*z) - 
      2*y^4*z*(-5 + 5*z + z^2) - 16*y^2*z^2*(2 + 5*z + z^2) + 
      2*x^5*(9*y^2 - 2*z - y*(1 + 3*z)) + x^4*(34*y^3 + y*z*(-43 + 2*z) + 
        2*z*(1 + 2*z) - y^2*(7 + 6*z)) + 2*x^3*(18*y^4 + 16*z^2 + 
        5*y^3*(-1 + 2*z) + 2*y*z*(5 + 9*z) - y^2*z*(63 + 10*z)) + 
      2*x*(5*y^6 - 32*z^3 - 24*y*z^2*(1 + 2*z) + 8*y^2*z^2*(13 + 3*z) + 
        y^5*(-2 + 9*z) - y^4*z*(51 + 14*z) + 2*y^3*z*(7 + z + 2*z^2)) + 
      2*x^2*(12*y^5 + 2*y*z^2*(35 + z) - 8*z^2*(1 + 2*z) + 2*y^4*(-2 + 9*z) - 
        2*y^3*z*(41 + 12*z) + y^2*z*(18 + 23*z + 5*z^2))) - 
    256*r^12*(6*y^7 + y^6*(-4 + 18*x - 3*z) + 8*z^2*(5 - 3*x + 3*z) + 
      4*y*z*(6*x^2 - 3*z*(5 + 2*z) + x*(-10 + 3*z)) + 
      y^5*(-34 + 24*x^2 - 56*z - 2*x*(10 + 3*z)) + 
      y^4*(64 + 12*x^3 + 215*z + 36*z^2 - 2*x^2*(31 + 3*z) - 
        2*x*(19 + 10*z)) + y^3*(-40 - 36*x^3 - 240*z - 80*z^2 + 6*z^3 + 
        x^2*(60 + 63*z) + x*(64 + 26*z - 24*z^2)) + 
      y^2*(8 + 24*x^3 + 84*z + 64*z^2 - 9*z^3 - 2*x^2*(11 + 42*z) + 
        x*(-24 + 40*z + 42*z^2))) + 
    64*r^10*(18*y^8 + 6*x^5*y^2*(6 - 6*y + y^2) - 11*y^7*(4 + 3*z) + 
      16*y*z^2*(7 + 43*z + 17*z^2) + y^6*(34 - 19*z + 20*z^2) - 
      4*y^4*z*(108 + 200*z + 41*z^2) + 6*y^3*z*(40 + 120*z + 32*z^2 - 
        15*z^3) + 8*z^2*(-4 - 52*z - 28*z^2 + 3*z^3) + 
      y^5*(-8 + 292*z + 252*z^2 + 6*z^3) - y^2*z*(48 + 272*z + 304*z^2 - 
        74*z^3 + 3*z^4) + x^4*y*(18*y^4 + y*(12 - 216*z) + 96*z - 
        y^3*(58 + 3*z) + 3*y^2*(8 + 33*z)) + 
      2*x^3*(9*y^6 + y^5*(8 - 3*z) - 48*z^2 - 4*y*z*(11 + 6*z) + 
        y^4*(-93 + 28*z) + y^3*(116 + 27*z - 24*z^2) + 
        y^2*(-40 - 12*z + 99*z^2)) + x^2*(6*y^7 + y^6*(92 - 3*z) + 
        8*z^2*(11 + 18*z) - 2*y^5*(139 + 40*z) - 4*y*z*(24 + 89*z + 3*z^2) + 
        y^4*(284 + 393*z + 12*z^2) + y^2*(24 + 348*z + 804*z^2 - 87*z^3) + 
        4*y^3*(-32 - 140*z - 122*z^2 + 3*z^3)) + 
      2*x*(36*y^7 - 4*y^6*(21 + 10*z) + 4*z^2*(12 + 32*z - 9*z^2) + 
        3*y^2*z^2*(-144 - 74*z + 3*z^2) + 2*y^5*(30 - 3*z + 7*z^2) + 
        2*y^3*z*(-82 + 111*z + 70*z^2) + 2*y^4*(-6 + 97*z - 7*z^2 + 3*z^3) - 
        2*y*z*(-8 - 80*z + 46*z^2 + 3*z^3))) + 
    r^2*(x - z)*(2*x^10*y*(2*y + 9*z) + x^9*(20*y^3 + y*(40 - 63*z)*z - 
        18*z^2 + y^2*(-2 + 19*z)) - 4*z^4*(-4*y^7 + 2*y^8 + 
        y^5*(19 - 6*z)*z + 32*z^3*(1 + 2*z) - 16*y*z^3*(9 + 4*z) + 
        4*y^3*z^2*(9 + 19*z) + 16*y^2*z^2*(2 + z - 3*z^2) + 
        y^6*(3 - 8*z - 2*z^2) + 2*y^4*z*(-11 - 13*z + 7*z^2)) + 
      x^7*(40*y^5 - 2*y^4*(6 + 121*z) + 2*y^3*z*(144 + 151*z) + 
        y*z^2*(-220 + 796*z - 45*z^2) + 2*z^2*(12 + 160*z - 27*z^2) - 
        15*y^2*z*(4 + 42*z + 7*z^2)) - 4*x*z^3*(-6*y^8 + 2*y^7*(6 + 5*z) + 
        32*y*z^3*(12 + 5*z) - 32*z^3*(3 + 8*z) + 
        2*y^4*z*(33 + 44*z - 51*z^2) + y^5*z*(-45 + 16*z - 8*z^2) + 
        8*y^3*z^2*(-18 - 40*z + 5*z^2) + y^6*(-9 + 6*z + 8*z^2) + 
        32*y^2*z^2*(-3 + 5*z + 9*z^2)) + x^8*(40*y^4 + y^2*(166 - 21*z)*z - 
        4*y^3*(2 + 25*z) + 2*z^2*(-20 + 27*z) + y*z*(-24 - 352*z + 81*z^2)) + 
      x^5*(4*y^7 - y^6*(2 + 85*z) + y^5*z*(152 + 245*z) + 
        4*y*z^3*(52 - 641*z + 59*z^2) + 8*z^3*(-16 - 139*z + 78*z^2) - 
        2*y^4*z*(22 - 109*z + 170*z^2) + 2*y^3*z^2*(-552 - 860*z + 229*z^2) + 
        2*y^2*z^2*(120 + 1588*z + 672*z^2 - 71*z^3)) + 
      x^6*(20*y^6 - 2*y^5*(4 + 105*z) + 2*y^4*z*(134 + 223*z) + 
        2*z^3*(60 - 356*z + 9*z^2) + y^2*z^2*(-836 + 250*z + 211*z^2) - 
        2*y^3*z*(32 + 102*z + 243*z^2) + y*z^2*(160 + 1516*z - 708*z^2 + 
          9*z^3)) + x^4*z*(-20*y^7 + y^6*(62 + 99*z) + 
        8*z^3*(32 + 289*z - 24*z^2) + y^5*(-24 + 112*z + 29*z^2) + 
        2*y^4*z*(-318 - 1023*z + 158*z^2) + 2*y^3*z*(72 + 1272*z + 1628*z^2 - 
          127*z^3) - 4*y*z^2*(48 + 580*z - 351*z^2 + 3*z^3) + 
        2*y^2*z^2*(344 - 1268*z - 992*z^2 + 17*z^3)) + 
      x^2*z^2*(12*y^8 + 4*y^7*(-8 + 25*z) + y^5*z*(580 + 272*z - 175*z^2) + 
        y^6*(8 - 406*z - 11*z^2) - 16*y*z^3*(-64 + 57*z + 12*z^2) + 
        32*z^3*(-12 - 40*z + 17*z^2) + 4*y^3*z^2*(-576 - 628*z + 255*z^2) + 
        2*y^4*z*(-44 + 454*z - 439*z^2 + 25*z^3) - 
        8*y^2*z^2*(-40 - 414*z - 321*z^2 + 25*z^3)) + 
      x^3*z*(-4*y^8 + 4*y^7*(4 + 13*z) + 32*z^3*(4 + 12*z - 59*z^2) + 
        16*y*z^3*(8 + 203*z + 5*z^2) + 5*y^5*z*(-36 - 232*z + 27*z^2) + 
        y^6*(-8 - 46*z + 145*z^2) + 2*y^4*z*(36 + 658*z + 857*z^2 - 
          123*z^3) + 4*y^3*z^2*(144 + 160*z - 630*z^2 + 15*z^3) + 
        16*y^2*z^2*(-12 - 233*z - 83*z^2 + 66*z^3))) + 
    16*r^8*(12*x^7*(-2 + y)*y^2 - 8*y^9*(2 + z) - 8*y^8*(-5 - 6*z + z^2) - 
      4*y^7*(8 + 7*z + z^2) + 4*y*z^3*(224 + 680*z + 260*z^2 - 7*z^3) - 
      4*y^2*z^3*(172 + 250*z - 35*z^2 + 12*z^3) + 
      2*y^5*z*(40 + 334*z + 256*z^2 + 29*z^3) + 
      8*z^3*(-32 - 176*z - 76*z^2 + 33*z^3) + 
      y^6*(8 - 76*z - 200*z^2 + 67*z^3) - 4*y^3*z^2*(-32 - 164*z + 46*z^2 + 
        127*z^3) + y^4*z*(-16 - 584*z - 1200*z^2 - 136*z^3 + 3*z^4) + 
      x^6*y*(18*y^3 + y^2*(28 - 45*z) - 144*z + 68*y*(-1 + 3*z)) + 
      x^5*(-36*y^5 + y^4*(258 - 76*z) + 144*z^2 + 24*y*z*(-2 + 9*z) + 
        y^2*(80 + 312*z - 270*z^2) + 6*y^3*(-52 - 5*z + 4*z^2)) - 
      4*x^3*(18*y^7 - 2*y^6*(19 + 10*z) + 2*z^2*(40 + 132*z - 27*z^2) + 
        y^5*(-10 + 88*z + 7*z^2) + y*z*(24 + 112*z + 142*z^2 - 21*z^3) + 
        y^4*(38 + 91*z - 124*z^2 + 3*z^3) + y^2*z*(-48 - 208*z - 437*z^2 + 
          9*z^3) + y^3*(-8 - 126*z + 173*z^2 + 86*z^3)) + 
      x^4*(-96*y^6 + 48*(1 - 6*z)*z^2 + y^5*(374 + 24*z) + 
        y^4*(-324 - 541*z + 24*z^2) - 4*y*z*(-80 - 258*z + 39*z^2) + 
        y^3*(64 + 848*z + 448*z^2 - 6*z^3) + y^2*(-16 - 600*z - 1788*z^2 + 
          147*z^3)) + x^2*(-18*y^8 + y^7*(-80 + z) + 
        y^6*(282 + 106*z - 52*z^2) + 24*z^2*(4 + 32*z + 62*z^2 - 3*z^3) - 
        4*y*z^2*(308 + 392*z - 18*z^2 + 3*z^3) - 
        2*y^5*(116 + 320*z + 56*z^2 + 3*z^3) + 
        8*y^3*z*(-10 - 367*z - 222*z^2 + 15*z^3) - 
        8*y^4*(-6 - 69*z - 224*z^2 + 17*z^3) + 
        2*y^2*z*(24 + 1280*z + 1496*z^2 - 421*z^3 + 3*z^4)) - 
      2*x*(8*y^8*(5 + 2*z) + 2*y^7*(-48 - 47*z + 8*z^2) + 
        y^6*(72 + 78*z + 17*z^2) + 16*z^3*(-24 - 25*z + 27*z^2) + 
        2*y^2*z^2*(304 + 800*z + 370*z^2 - 65*z^3) + 
        16*y*z^2*(-10 - 5*z + 38*z^2 + 3*z^3) - 
        2*y^5*(8 - 80*z - 67*z^2 + 11*z^3) - y^4*z*(208 + 412*z - 368*z^2 + 
          61*z^3) - y^3*z*(-48 + 216*z + 1416*z^2 + 776*z^3 + 3*z^4))) - 
    2*r^4*(3*x^10*y*(3*y + 4*z) + 2*x^9*(10*y^3 + y^2*(10 - 36*z) + 
        y*(62 - 21*z)*z - 6*z^2) - 2*x^8*(13*y^4 + y*(287 - 27*z)*z^2 + 
        2*(31 - 9*z)*z^2 + 2*y^3*(-29 + 56*z) + y^2*(6 - 69*z - 93*z^2)) - 
      2*x^7*(62*y^5 - y^4*(130 + z) + 2*z^3*(-140 + 9*z) + 
        y^3*(24 + 202*z - 191*z^2) + y^2*z*(-72 - 144*z + 119*z^2) + 
        y*z*(16 + 568*z - 522*z^2 + 15*z^3)) + 
      2*z^3*(28*y^8 - 16*y^9 + 2*y^7*z*(50 + 9*z) - 32*z^4*(6 + 13*z) + 
        16*y*z^3*(-24 + 14*z + 15*z^2) + 4*y^3*z^2*(104 + 112*z + 25*z^2) - 
        y^5*z*(56 + 64*z + 93*z^2) + y^6*(-12 - 146*z + 7*z^2 + 2*z^3) + 
        64*y^2*z^2*(-3 + 2*z + 3*z^3) - 2*y^4*z*(-48 + 62*z + 141*z^2 + 
          17*z^3)) - 4*x*z^2*(-16*y^9 + 40*y^8*(1 + z) - 64*z^4*(5 + 14*z) + 
        4*y^7*(-6 + 6*z + 7*z^2) + 4*y^4*z^2*(37 - 42*z + 9*z^2) - 
        2*y^6*z*(114 + 45*z + 16*z^2) + 8*y*z^3*(-48 + 45*z + 38*z^2) + 
        4*y^2*z^3*(-40 + 14*z + 151*z^2) + y^5*z*(156 + 60*z - 229*z^2 - 
          4*z^3) + 2*y^3*z^2*(-24 + 322*z + 15*z^2 + 23*z^3)) - 
      2*x^5*(40*y^7 - y^6*(76 + 229*z) + 8*z^3*(36 + 223*z - 45*z^2) - 
        4*y*z^3*(270 - 536*z + 45*z^2) - 2*y^4*z*(-4 + 477*z + 192*z^2) + 
        y^5*(24 + 340*z + 473*z^2) - 2*y^3*z*(8 - 74*z - 718*z^2 + 19*z^3) + 
        y^2*z^2*(72 - 512*z - 1538*z^2 + 41*z^3)) + 
      x^6*(-151*y^6 + 4*y^5*(71 + 115*z) + 12*y^3*z*(14 + 191*z - 18*z^2) - 
        4*y^4*(18 + 235*z + 90*z^2) + 2*y*z^2*(280 + 1744*z - 454*z^2 + 
          3*z^3) + 4*z^2*(8 + 248*z - 238*z^2 + 3*z^3) + 
        y^2*z*(-48 - 2320*z - 1848*z^2 + 179*z^3)) + 
      x^2*z*(-4*y^7*z*(190 + 27*z) + 8*y^8*(1 + 35*z) - 
        8*y*z^3*(-80 - 504*z + 25*z^2 + 17*z^3) - 
        4*y^2*z^3*(944 - 138*z - 1500*z^2 + 53*z^3) + 
        16*z^3*(-16 - 144*z - 373*z^2 + 54*z^3) + 
        2*y^5*z*(-44 + 892*z - 524*z^2 + 67*z^3) + 
        4*y^3*z^2*(120 + 536*z - 870*z^2 + 117*z^3) - 
        y^6*(8 - 496*z + 276*z^2 + 545*z^3) + 16*y^4*z*(3 - 91*z + 67*z^2 + 
          115*z^3 + 2*z^4)) - 2*x^4*(8*y^8 - 2*y^7*(8 + 37*z) + 
        y^5*z*(52 + 33*z - 599*z^2) + 2*z^4*(168 - 1268*z + 51*z^2) + 
        y^6*(6 + 55*z + 154*z^2) + 2*y^3*z^2*(184 + 1974*z - 289*z^2 + 
          19*z^3) + y*z^3*(848 + 2688*z - 1180*z^2 + 23*z^3) + 
        y^4*z*(-12 - 510*z - 324*z^2 + 251*z^3) - 
        y^2*z^2*(48 + 3764*z + 2254*z^2 - 1313*z^3 + 9*z^4)) + 
      2*x^3*z*(4*y^8 + 2*y^7*(14 + 85*z) + y^5*z*(328 + 382*z - 401*z^2) + 
        48*z^3*(16 + 46*z - 35*z^2) + y^6*(-32 - 558*z + 263*z^2) - 
        8*y*z^2*(-24 + 132*z - 233*z^2 + 18*z^3) + 
        y^4*z*(40 - 1832*z - 1504*z^2 + 27*z^3) + 
        2*y^2*z^2*(-320 - 1536*z - 1876*z^2 + 291*z^3) + 
        y^3*z*(-48 + 2112*z + 5080*z^2 - 218*z^3 + 19*z^4))) + 
    4*r^6*(6*x^9*y^2 + 2*x^8*y*(-9*y^2 + y*(31 - 33*z) + 48*z) - 
      2*x^7*(55*y^4 + y^2*(196 - 57*z)*z + 48*z^2 - y^3*(92 + z) + 
        8*y*z*(-17 + 15*z)) + x^6*(-130*y^5 + 16*z^2*(-17 + 15*z) + 
        y^4*(52 + 363*z) - 8*y^3*(-22 + 122*z + 5*z^2) + 
        4*y*z*(-80 - 390*z + 63*z^2) + y^2*(-16 + 552*z + 1420*z^2 - 
          69*z^3)) + 2*x^5*(8*y^6 + 2*y^5*(-102 + 91*z) + 
        4*z^2*(40 + 204*z - 27*z^2) - 2*y^4*(-134 + 5*z + 117*z^2) + 
        2*y*z*(16 - 232*z + 566*z^2 - 33*z^3) + 
        y^2*z*(-144 + 384*z - 890*z^2 + 9*z^3) + 
        y^3*(-48 - 252*z + 506*z^2 + 32*z^3)) + 
      x^4*(124*y^7 - y^6*(618 + 23*z) + y^5*(648 + 1268*z - 204*z^2) + 
        2*y^3*z*(-232 + 2596*z + 576*z^2 - 15*z^3) + 
        8*y*z^2*(308 + 508*z - 207*z^2 + 3*z^3) + 
        8*z^2*(-8 + 64*z - 342*z^2 + 9*z^3) + 4*y^4*(-36 - 218*z - 428*z^2 + 
          75*z^3) + y^2*z*(32 - 4992*z - 6048*z^2 + 1126*z^3 - 3*z^4)) + 
      2*x^3*(40*y^8 + 2*y^7*(-88 + z) + 16*z^3*(-60 - 139*z + 63*z^2) + 
        y^6*(184 + 408*z + 177*z^2) + y^4*z*(-496 + 120*z + 1392*z^2 - 
          61*z^3) - 4*y^2*z^2*(-308 - 440*z - 796*z^2 + 53*z^3) + 
        2*y^5*(-24 - 10*z - 470*z^2 + 53*z^3) + 
        4*y*z^2*(-80 + 44*z - 288*z^2 + 75*z^3) - 
        y^3*z*(-128 + 456*z + 2712*z^2 + 700*z^3 + 3*z^4)) - 
      2*z*(48*y^9 - 16*y^10 + 24*y^8*(-2 + 5*z + z^2) - 
        3*y^6*z*(-120 + 16*z + 21*z^2) + 16*z^3*(16 + 48*z + 7*z^2 - 
          32*z^3) + 4*y^7*(4 - 86*z - 13*z^2 + 2*z^3) + 
        8*y*z^3*(-112 - 256*z - 79*z^2 + 18*z^3) - 
        2*y^5*z*(76 - 116*z - 6*z^2 + 59*z^3) + 
        8*y^3*z^2*(60 + 44*z + 93*z^2 + 72*z^3) - 
        4*y^4*z*(-4 + 128*z + 32*z^2 + 109*z^3 + 4*z^4) + 
        16*y^2*z^2*(-8 + 32*z + 58*z^2 + 2*z^3 + 9*z^4)) + 
      4*x*z*(40*y^9 + 4*y^8*(-27 + 4*z) + 16*z^3*(24 + 2*z - 59*z^2) - 
        2*y^7*(-58 + 91*z + 20*z^2) + y^5*(8 - 456*z + 278*z^2 - 113*z^3) + 
        y^6*(-56 + 346*z + 23*z^2 - 16*z^3) + 48*y*z^2*(4 - 14*z - 13*z^2 + 
          z^3) + y^4*z*(352 - 416*z - 880*z^2 + 123*z^3) + 
        2*y^2*z^2*(-416 - 408*z - 192*z^2 + 203*z^3) + 
        y^3*z*(-80 + 864*z + 1864*z^2 + 942*z^3 + 19*z^4)) + 
      x^2*(16*y^9 + 8*y^8*(-9 + 28*z) + 4*y^7*(20 - 79*z + 77*z^2) + 
        8*z^3*(64 + 328*z + 756*z^2 - 75*z^3) - 
        4*y*z^3*(880 + 848*z - 136*z^2 + 7*z^3) - 
        2*y^5*z*(272 + 414*z - 174*z^2 + 61*z^3) - 
        y^6*(24 - 532*z + 1184*z^2 + 67*z^3) + 4*y^3*z^2*
         (144 - 2292*z - 704*z^2 + 89*z^3) + y^4*z*(112 + 1096*z + 5128*z^2 - 
          1764*z^3 - 3*z^4) + 4*y^2*z^2*(-48 + 1956*z + 1338*z^2 - 995*z^3 + 
          21*z^4))))*Log[r^2])/(4*(4*r^2 - x^2)*(4*r^2*(-1 + y) + (x - z)^2)^
    2*(-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)^2) - 
 (y*z*(-8*r^6*(-1 + y)^2*(16*y^3 + 12*z + y^2*(-32 + 15*x + 3*z) - 
      2*y*(-8 + 6*x + 9*z)) + 2*r^4*(-1 + y)*
     (64*y^5 + 4*y^4*(-64 + 23*x - 15*z) + 16*z*(1 - 5*x + 5*z) + 
      4*y^3*(96 + 7*x^2 + 37*z - 13*z^2 + x*(-67 + 6*z)) + 
      4*y*(16 + 3*x^3 - 3*x^2*(-2 + z) - 2*z - 54*z^2 + 3*z^3 + 
        x*(-20 + 48*z - 3*z^2)) - y^2*(256 + 21*x^3 + x^2*(52 - 39*z) + 
        96*z - 188*z^2 + 3*z^3 + x*(-256 + 136*z + 15*z^2))) + 
    (x - z)^2*(2*x^4*y^2 + x^3*(2*y^3 - 4*z + 2*y*z - y^2*(1 + 6*z)) + 
      x^2*(2*y^4 + 6*z*(3 + 2*z) - 4*y^3*(2 + 5*z) + 
        2*y^2*(5 + 26*z + 3*z^2) - y*(4 + 53*z + 6*z^2)) + 
      z*(-6*y^5 + 22*y^4*(1 + z) + 2*z*(4 + 9*z + 2*z^2) - 
        y*z*(52 + 53*z + 2*z^2) - 2*y^3*(13 + 40*z + 8*z^2) + 
        2*y^2*(5 + 51*z + 25*z^2)) + x*(2*y^5 - 2*y^4*(5 + 12*z) - 
        4*z*(2 + 9*z + 3*z^2) + 2*y*z*(28 + 53*z + 3*z^2) + 
        2*y^3*(7 + 44*z + 17*z^2) - y^2*(6 + 112*z + 101*z^2 + 2*z^3))) + 
    r^2*(-3*x^5*y^2 + x^4*(30*y^3 + y*(20 - 3*z) + 6*z + 2*y^2*(-25 + 6*z)) + 
      2*x^3*(30*y^4 - 12*z*(1 + z) - 4*y^3*(19 + 9*z) + 
        y^2*(66 + 40*z - 9*z^2) + y*(-20 + 8*z + 6*z^2)) + 
      2*x^2*(32*y^5 - 4*y^4*(27 + 26*z) + 6*y^3*(24 + 52*z + 3*z^2) + 
        2*z*(-16 + 18*z + 9*z^2) - 3*y*(-8 - 60*z + 28*z^2 + 3*z^3) + 
        y^2*(-92 - 356*z + 30*z^2 + 6*z^3)) + 
      z*(y^5*(-8 + 96*z) - 8*y^4*(-3 + 55*z + 11*z^2) + 
        y^3*(-24 + 800*z + 320*z^2 - 18*z^3) + 
        y*z*(272 + 280*z - 76*z^2 - 3*z^3) + 2*z*(-16 - 32*z + 12*z^2 + 
          3*z^3) + y^2*(8 - 696*z - 448*z^2 + 70*z^3)) + 
      x*(32*y^6 - 40*y^5*(3 + 4*z) + 4*y^4*(42 + 164*z + 59*z^2) + 
        8*y^3*(-13 - 136*z - 99*z^2 + 3*z^3) - 
        8*z*(-4 - 16*z + 9*z^2 + 3*z^3) + 4*y*z*(-80 - 150*z + 52*z^2 + 
          3*z^3) + y^2*(24 + 880*z + 1028*z^2 - 160*z^3 - 3*z^4))))*Log[y])/
  (4*(-1 + y)^2*(4*r^2*(-1 + y) + (x - z)^2)^2) - 
 (y*z*(-48*r^10*(2*y^2 + y*(2 + 2*x - z) - 4*z) + 
    4*r^8*(6*y^4 + 2*y^2*(4 + 9*x^2 + x*(40 - 3*z) - 60*z) + 
      y^3*(40 + 18*x - 3*z) + 4*z*(4 - 14*x - 3*x^2 + 48*z) + 
      y*(-8 + 6*x^3 + x*(8 - 140*z) + x^2*(40 - 3*z) - 140*z + 52*z^2)) + 
    r^2*z*(18*x^5*y + 14*y^6 + 96*z^3*(2 + 3*z) + 6*y^4*z*(-11 + 7*z) - 
      y^5*(7 + 48*z) - 4*y^2*z^2*(15 + 98*z) + 2*y^3*z*(22 + 171*z) + 
      16*y*z^2*(-4 - 19*z + 7*z^2) + x^4*(86*y^2 - 24*z - 3*y*(3 + 26*z)) + 
      2*x^3*(82*y^3 + 2*z*(3 + 26*z) + y*z*(-75 + 49*z) - y^2*(17 + 141*z)) + 
      2*x^2*(78*y^4 + 2*(19 - 22*z)*z^2 + 7*y^2*z*(-21 + 17*z) - 
        3*y^3*(8 + 63*z) + y*z*(42 + 307*z - 18*z^2)) + 
      2*x*(37*y^5 + 13*y^3*z*(-9 + 7*z) - 8*z^2*(4 + 27*z) - 
        8*y*z^2*(1 + 32*z) - 3*y^4*(5 + 37*z) + 
        2*y^2*z*(29 + 213*z - 9*z^2))) + 
    r^4*(12*x^5*y + 12*y^6 + 4*y^2*(20 - 223*z)*z^2 + 32*z^3*(11 + 27*z) + 
      2*y^4*z*(-66 + 49*z) - y^5*(6 + 73*z) + 2*y^3*z*(38 + 340*z - 9*z^2) + 
      32*y*z^2*(-5 - 29*z + 9*z^2) + x^4*(60*y^2 - 16*z - 3*y*(2 + 29*z)) + 
      2*x^3*(60*y^3 + 2*z*(2 + 33*z) + y*z*(-94 + 69*z) - y^2*(12 + 167*z)) + 
      2*x^2*(60*y^4 + 2*(28 - 41*z)*z^2 - 6*y^3*(3 + 40*z) + 
        y^2*z*(-230 + 187*z) + y*z*(50 + 530*z - 27*z^2)) + 
      2*x*(30*y^5 - 64*y*z^2*(-1 + 9*z) - 3*y^4*(4 + 51*z) - 
        8*z^2*(5 + 56*z) + y^3*z*(-210 + 167*z) + 
        12*y^2*z*(7 + 67*z - 3*z^2))) + 
    2*z^2*(2*x^5*y + x^4*(8*y^2 - 4*z - y*(1 + 11*z)) + 
      x^3*(12*y^3 + 2*z*(1 + 7*z) - 3*y^2*(1 + 12*z) + y*z*(-11 + 14*z)) + 
      z*(-3*y^5 + 8*y*(-1 + z)*z^2 + 16*z^2*(1 + z) + y^3*z*(23 + z) + 
        y^4*(3 + 2*z) - 2*y^2*z*(11 + 15*z)) + 
      x^2*(8*y^4 + 2*(3 - 5*z)*z^2 - 3*y^3*(1 + 14*z) + y^2*z*(-7 + 30*z) + 
        y*z*(8 + 53*z - 5*z^2)) + x*(2*y^5 - 8*z^2*(1 + 4*z) - 
        8*y*z^2*(2 + 5*z) + 3*y^3*z*(1 + 6*z) - y^4*(1 + 20*z) + 
        2*y^2*z*(3 + 31*z - 2*z^2))) - 
    2*r^6*(17*x^4*y + 17*y^5 + y^4*(28 - 42*z) + 
      x^3*(68*y^2 + y*(28 - 46*z) - 28*z) - 16*z^2*(8 + 37*z) + 
      8*y^2*z*(-8 + 59*z) + 2*y^3*(-8 - 136*z + 7*z^2) - 
      8*y*z*(-8 - 69*z + 22*z^2) + 2*x^2*(51*y^3 + y^2*(42 - 67*z) + 
        12*z*(-1 + 3*z) + 2*y*(-4 - 89*z + 5*z^2)) + 
      2*x*(34*y^4 + y^3*(42 - 65*z) + 4*z*(2 + 47*z) + 4*y*z*(-9 + 74*z) + 
        y^2*(-16 - 300*z + 17*z^2))))*Log[z/r^2])/
  (4*(-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)^2*(r^2 + z)^2) + 
 (y*z*(-6*r^6*y*(2*x*y + y^2 - 4*z - y*z) + 
    r^4*(2*x^2*y*(10*y + 3*z) + 4*(y^4 + y^3*(1 - 3*z) + 2*y^2*(-3 + z)*z + 
        6*z^2 + y*z*(2 + 5*z)) + x*(22*y^3 - 12*z^2 - y*z*(52 + 3*z) - 
        y^2*(4 + 19*z))) + x*(2*x^3*y*(y + z) + 
      x^2*(2*y^3 - 4*z^2 + y^2*(-1 + 6*z) - y*z*(9 + 8*z)) - 
      z*(2*y^3*(-1 + z) + y^2*(3 + 6*z - 4*z^2) + 4*z*(1 + 3*z + z^2) + 
        y*z*(-15 - 8*z + 2*z^2)) + x*(2*z^2*(5 + 4*z) + y^3*(1 + 6*z) - 
        y^2*z*(13 + 14*z) + 4*y*z*(1 + z + 2*z^2))) + 
    r^2*(-(x^3*y*(11*y + 7*z)) + x^2*(-17*y^3 + 14*z^2 + y^2*(4 + 5*z) + 
        2*y*z*(19 + 6*z)) - 2*x*(4*y^4 + y^2*z*(-11 + 3*z) + 
        2*z^2*(8 + 3*z) - y^3*(1 + 9*z) + 2*y*z*(3 + 3*z + z^2)) + 
      2*(2*y^4*(-1 + z) - 10*y*z^2 + 4*z^2*(1 + 2*z) + 
        y^3*(1 + 2*z - 4*z^2) + y^2*(z + 2*z^3))))*Re[noIRRC05])/
  (4*(r^2*y^2 + z*(-(x*y) + z))) + 
 (z*(-6*r^6*y^4 + r^4*y*(6*x^2*y^2 + 9*x*y^2*z + 
      2*(2*y^4 + y^3*(-4 + z) + y^2*(2 - 3*z)*z - 12*z^2 - 6*y*z^2)) + 
    r^2*(-(x^3*y^2*(y + 12*z)) + x^2*y*(y^3 + y^2*(2 - 3*z) + 
        3*y*(-4 + z)*z + 36*z^2) + x*(4*y^5 - 14*y^4*z + 2*y*(14 - 3*z)*z^2 - 
        24*z^3 + 3*y^2*z^2*(4 + z) + y^3*z*(4 + 7*z)) - 
      2*y*(2*y^4*(-1 + z) + 2*y*z^2*(-3 + 2*z) + 4*z^2*(1 + 2*z) + 
        y^3*(1 + z - 4*z^2) + y^2*z*(2 - 3*z + 2*z^2))) + 
    x*(-2*x^3*y^2*(y - 4*z) + x^2*y*(-2*y^3 + 2*y*(2 - 5*z)*z - 24*z^2 + 
        y^2*(1 + 8*z)) + x*(16*z^3 - y^4*(1 + 2*z) + y^3*z*(11 + 2*z) + 
        4*y*z^2*(1 + 7*z) - y^2*z*(4 + 31*z)) + 
      z*(2*y^4*(-1 + z) - 8*z^2*(1 + 2*z) + y^3*(3 + z - 4*z^2) + 
        2*y*z*(2 + 11*z - 2*z^2) + y^2*z*(-12 + 5*z + 2*z^2))))*Re[noIRRD01])/
  (4*(r^2*y^2 + z*(-(x*y) + z))) + 
 (y*(-6*r^6*y*(2*x*y*(2*y - z) + z*(-2*y^2 + 4*z + y*z)) + 
    x*z^2*(6*x^3*y + z*(y - 3*y^2 + 2*z + 3*y*z) + 
      x^2*(10*y^2 - 4*z - 3*y*(1 + 2*z)) + 
      x*(4*y^3 - 9*y*z - 2*y^2*(1 + 2*z) + 2*z*(1 + 2*z))) + 
    r^4*(2*x^2*y*(8*y^2 + 11*y*z - 3*z^2) - 
      2*y*z*(4*y^3 + y*(-10 + z)*z + 4*z*(1 + z) - y^2*(2 + 5*z)) + 
      x*(16*y^4 - 2*y^2*(-2 + z)*z + 12*z^3 + y*z^2*(4 + 3*z) - 
        2*y^3*(4 + 13*z))) + r^2*z*(-5*x^3*y*(4*y + z) + 
      2*y*z*(y - y^2 - 3*y*z + 4*z*(1 + z)) + 
      x^2*(-24*y^3 - 3*y*(-2 + z)*z - 2*z^2 + 2*y^2*(5 + 13*z)) + 
      x*(-4*y^4 + y^2*(2 - 9*z)*z + 2*z^2*(2 + 3*z) + 2*y^3*(1 + 6*z) + 
        y*z*(-4 - 20*z + z^2))))*Re[noIRRD02])/
  (4*(r^2*y^2 + z*(-(x*y) + z))) + 
 ((-128*r^12*(-1 + y)*y^2*(6*y^3 + y^2*(2 + 6*x - 9*z) + 
      2*(8 + 3*x - 3*z)*z - y*(8 + 4*z - 3*z^2 + 6*x*(1 + z))) + 
    32*r^10*(6*y^8 + y^7*(44 + 18*x - 9*z) + 8*(4 + 3*x - 3*z)*z^3 + 
      y^6*(-106 + 18*x^2 + x*(76 - 24*z) - 130*z + 3*z^2) + 
      4*y*z^2*(-8 - 6*x^2 + 4*z + 6*z^2 - x*(14 + 3*z)) + 
      y^2*z*(96 - 18*x^3 + 184*z - 218*z^2 + 9*z^3 + x^2*(-80 + 78*z) + 
        x*(-32 + 232*z - 42*z^2)) + y^5*(24 + 6*x^3 + x^2*(8 - 21*z) + 
        185*z + 98*z^2 + 2*x*(-103 - 67*z + 3*z^2)) + 
      y^4*(64 + 162*z - 165*z^2 - 22*z^3 - 6*x^3*(4 + z) + 
        2*x*(56 + 197*z + z^2) + x^2*(-98 + 30*z + 3*z^2)) + 
      y^3*(-32 - 304*z - 88*z^2 + 189*z^3 - 6*z^4 + 6*x^3*(3 + 4*z) + 
        x^2*(72 + 68*z - 54*z^2) + 2*x*z*(-102 - 89*z + 12*z^2))) - 
    (x - z)^2*z*(4*x^8*y*(2*y - 3*z) + 2*x^7*(20*y^3 + 6*z^2 + 
        y*z*(2 + 21*z) - y^2*(4 + 45*z)) + x^6*(82*y^4 - 4*z^2*(4 + 9*z) + 
        y^2*z*(-46 + 221*z) - y^3*(26 + 245*z) - 6*y*z*(-2 - 26*z + 9*z^2)) + 
      z*(3*y^9 - y^8*(8 + 11*z) + y^6*z*(40 + 39*z + 2*z^2) - 
        64*z^4*(1 + 4*z + 3*z^2) + y^7*(5 + 9*z + 10*z^2) + 
        16*y*z^3*(4 + 31*z + 30*z^2 - 5*z^3) + 4*y^3*z^2*
         (12 + 63*z - 49*z^2 + z^3) + y^4*z^2*(60 + 196*z - 7*z^2 + z^3) + 
        4*y^2*z^3*(-88 - 133*z + 53*z^2 + 2*z^3) - 
        y^5*z*(36 + 181*z + 45*z^2 + 5*z^3)) + 
      x^5*(87*y^5 - y^4*(25 + 324*z) + 4*y^2*z*(31 + 181*z - 53*z^2) + 
        4*z^2*(1 - 16*z + 9*z^2) + y^3*(-6 - 245*z + 435*z^2) + 
        2*y*z*(-2 - 63*z - 249*z^2 + 15*z^3)) + 
      x^3*(10*y^7 + y^6*(25 - 41*z) - 32*z^3*(1 + 2*z + 9*z^2) - 
        7*y^4*z*(-31 - 183*z + 27*z^2) + y^5*(-23 - 385*z + 145*z^2) + 
        2*y*z^2*(16 + 306*z + 782*z^2 - 125*z^3) + 
        y^2*z^2*(-440 - 1303*z + 1348*z^2 + 2*z^3) + 
        y^3*z*(20 + 105*z - 2027*z^2 + 65*z^3)) + 
      x^4*(48*y^6 + y^5*(5 - 212*z) + y^3*z*(266 + 1409*z - 302*z^2) + 
        4*z^3*(31 + 68*z - 3*z^2) + y^4*(-19 - 439*z + 400*z^2) - 
        2*y*z^2*(40 + 202*z - 275*z^2 + 3*z^3) + 
        y^2*z*(-12 - 175*z - 1609*z^2 + 76*z^3)) + 
      x^2*(-2*y^8 + y^7*(17 + 30*z) + y^5*z*(69 + 542*z - 34*z^2) + 
        32*z^4*(-7 - 14*z + 3*z^2) - y^6*(13 + 187*z + 34*z^2) + 
        y^3*z^2*(-492 - 1569*z + 1101*z^2 + 11*z^3) + 
        2*y*z^3*(56 - 166*z - 785*z^2 + 19*z^3) + 
        y^4*z*(40 + 329*z - 1008*z^2 + 30*z^3) + 
        y^2*z^2*(48 + 912*z + 2598*z^2 - 455*z^3 - 5*z^4)) + 
      x*(-y^9 + y^8*(4 + 19*z) + 64*z^4*(1 + 8*z + 9*z^2) + 
        y^6*z*(11 + 99*z + 21*z^2) - y^7*(3 + 54*z + 46*z^2) - 
        y^4*z^2*(180 + 791*z - 226*z^2 + 2*z^3) + 
        y^5*z*(20 + 203*z - 93*z^2 + 13*z^3) + 2*y^2*z^3*
         (136 + 44*z - 729*z^2 + 19*z^3) + 4*y*z^3*(-16 - 160*z - 169*z^2 + 
          151*z^3) - 2*y^3*z^2*(8 - 150*z - 681*z^2 + 106*z^3 + 2*z^4))) + 
    8*r^8*(-48*y^9 + 6*x^5*y^2*(-3 + 2*y)*(y - z) + 111*y^8*z + 
      y^7*(304 + 343*z - 59*z^2) - y^6*(448 + 1286*z + 575*z^2 + 2*z^3) + 
      8*z^3*(16 + 32*z - 52*z^2 + 3*z^3) + 32*y*z^2*(-4 - 12*z + 19*z^2 + 
        9*z^3) + y^3*z*(-640 - 1824*z + 1904*z^2 + 1178*z^3 - 71*z^4) + 
      2*y^5*(112 + 352*z + 709*z^2 + 80*z^3 + 3*z^4) + 
      2*y^4*(-16 + 320*z + 56*z^2 - 776*z^3 + 17*z^4) + 
      y^2*z*(128 + 1056*z - 256*z^2 - 2136*z^3 + 242*z^4 - 3*z^5) + 
      x^4*y*(-12*y^4 + y^3*(166 - 25*z) + 72*z^2 - 6*y*z*(-24 + 23*z) + 
        y^2*(-168 - 76*z + 45*z^2)) - 2*x^3*(78*y^6 + 30*y*(-6 + z)*z^2 + 
        36*z^3 - y^5*(238 + 59*z) + y^4*(112 + 450*z - 47*z^2) - 
        2*y^2*z*(16 - 226*z + 39*z^2) + 2*y^3*(24 - 201*z - 83*z^2 + 
          6*z^3)) - 2*x^2*(138*y^7 + 12*(12 - 5*z)*z^3 - y^6*(194 + 187*z) - 
        2*y*z^2*(72 - 140*z + 3*z^2) + y^5*(-168 + 443*z + 9*z^2) + 
        y^4*(336 + 337*z - 667*z^2 + 19*z^3) + 
        y^2*z*(176 + 244*z - 829*z^2 + 39*z^3) + 
        y^3*(-112 - 768*z + 650*z^2 + 299*z^3 - 3*z^4)) - 
      2*x*(96*y^8 + 4*z^4*(-80 + 9*z) - 3*y^7*(16 + 59*z) + 
        y^6*(-352 - 126*z + 63*z^2) + 2*y*z^2*(32 + 360*z + 6*z^2 + 3*z^3) + 
        y^5*(480 + 1223*z - 84*z^2 + 8*z^3) + y^3*(16 + 240*z + 1372*z^2 + 
          165*z^3 - 121*z^4) + y^2*z*(48 - 448*z - 1396*z^2 + 503*z^3 - 
          9*z^4) - y^4*(192 + 1208*z + 969*z^2 - 420*z^3 + 6*z^4))) + 
    2*r^6*(96*y^10 + 6*x^7*y^2*(y - z) - 20*y^9*(16 + 15*z) + 
      2*y^8*(192 + 190*z + 81*z^2) + 128*z^4*(7 - z - 20*z^2 + 3*z^3) + 
      y^7*(-192 + 1024*z + 534*z^2 + 163*z^3) + 
      y^6*(32 - 2336*z - 3272*z^2 + 258*z^3 - 131*z^4) + 
      2*y^3*z^2*(-1376 + 360*z + 6744*z^2 + 716*z^3 - 131*z^4) + 
      16*y*z^3*(-48 - 24*z + 346*z^2 + 58*z^3 + 3*z^4) + 
      y^5*z*(1584 + 3200*z + 2488*z^2 - 1104*z^3 + 23*z^4) + 
      y^4*z*(-352 + 1232*z - 4928*z^2 - 4464*z^3 + 458*z^4 + 3*z^5) - 
      8*y^2*z^2*(-112 - 260*z + 1042*z^2 + 950*z^3 - 239*z^4 + 5*z^5) - 
      2*x^6*y*(39*y^3 + y*(56 - 33*z)*z + 36*z^2 - 2*y^2*(38 + 7*z)) - 
      2*x^5*(135*y^5 + 6*y*(62 - 13*z)*z^2 - 36*z^3 + y^2*z^2*(-556 + 57*z) - 
        y^4*(56 + 253*z) + y^3*(-144 + 498*z + 77*z^2)) + 
      x^4*(-90*y^6 - 168*(-4 + z)*z^3 + 3*y^5*(-344 + 367*z) + 
        y^4*(1632 + 494*z - 1473*z^2) - 16*y*z^2*(66 - 121*z + 9*z^2) + 
        y^2*z*(736 + 280*z - 2518*z^2 + 69*z^3) + 
        y^3*(-480 - 3104*z + 3424*z^2 + 121*z^3)) + 
      2*x^3*(288*y^7 + 2*y^6*(-656 + 87*z) + y^5*(1616 + 2490*z - 1224*z^2) + 
        8*z^3*(24 - 128*z + 9*z^2) + 4*y*z^2*(64 + 828*z - 242*z^2 + 9*z^3) + 
        10*y^4*(-64 - 386*z - 99*z^2 + 56*z^3) + 
        y^3*(48 + 1136*z + 5660*z^2 - 1186*z^3 - 13*z^4) + 
        y^2*z*(16 - 2784*z - 3544*z^2 + 1218*z^3 - 9*z^4)) + 
      x^2*(864*y^8 - 3*y^7*(928 + 353*z) + y^6*(3104 + 5624*z - 1285*z^2) - 
        16*z^3*(56 + 200*z - 148*z^2 + 3*z^3) + 
        8*y^5*(-168 - 641*z - 884*z^2 + 183*z^3) + 
        4*y*z^2*(192 + 1024*z - 2004*z^2 + 280*z^3 - 3*z^4) + 
        y^3*z*(2240 - 832*z - 20024*z^2 + 340*z^3 + 11*z^4) - 
        2*y^4*(-80 + 640*z - 5756*z^2 - 3460*z^3 + 135*z^4) + 
        y^2*z*(-384 - 3040*z + 6288*z^2 + 11896*z^3 - 1064*z^4 + 3*z^5)) + 
      2*x*(240*y^9 - y^8*(736 + 539*z) + y^7*(800 + 1199*z + 36*z^2) + 
        32*z^3*(2 + 20*z + 80*z^2 - 21*z^3) + y^6*(-352 + 268*z - 1209*z^2 + 
          371*z^3) + y^5*(48 - 2256*z - 672*z^2 + 3158*z^3 - 153*z^4) + 
        2*y^4*z*(840 + 2140*z - 1226*z^2 - 1034*z^3 + 13*z^4) - 
        8*y*z^2*(8 + 236*z + 694*z^2 - 142*z^3 + 31*z^4) + 
        y^2*z^2*(576 + 7040*z + 4136*z^2 - 3936*z^3 + 117*z^4) + 
        y^3*z*(-352 - 2960*z - 6272*z^2 + 3616*z^3 + 115*z^4 + 3*z^5))) + 
    r^2*(4*x^9*y*(3*y^2 + y*z - 6*z^2) + 2*x^8*(30*y^4 + y^2*(52 - 9*z)*z + 
        12*z^3 + 6*y*z^2*(-14 + 9*z) - y^3*(8 + 59*z)) + 
      x^7*(120*y^5 + 48*(3 - 2*z)*z^3 - y^4*(64 + 589*z) + 
        4*y*z^2*(16 + 249*z - 48*z^2) + 4*y^2*z*(-21 - 330*z + 14*z^2) + 
        y^3*(4 + 484*z + 701*z^2)) + x^6*(120*y^6 - y^5*(96 + 1091*z) + 
        16*z^3*(-13 - 51*z + 9*z^2) - y^3*z*(88 + 2656*z + 1629*z^2) + 
        y^4*(12 + 904*z + 2497*z^2) + 2*y*z^2*(80 + 800*z - 1237*z^2 + 
          84*z^3) - y^2*z*(16 + 356*z - 3698*z^2 + 97*z^3)) + 
      x^4*(12*y^8 - y^7*(16 + 333*z) + 3*y^5*z*(146 + 112*z - 1793*z^2) + 
        y^6*(4 + 124*z + 2511*z^2) + 2*y^3*z^2*(860 + 6837*z + 1595*z^2 - 
          453*z^3) + 8*z^4*(130 + 326*z - 270*z^2 + 3*z^3) + 
        y^4*z*(-228 - 4598*z - 3532*z^2 + 4029*z^3) + 
        4*y*z^3*(-168 - 268*z + 3249*z^2 - 576*z^3 + 3*z^4) + 
        2*y^2*z^2*(8 - 1290*z - 9521*z^2 + 1657*z^3 + 11*z^4)) + 
      z^2*(2*y^9*(-2 + 7*z) + 2*y^8*(4 - 44*z + 9*z^2) + 
        y^7*(-4 + 190*z + 70*z^2 - 103*z^3) + 128*z^4*(-2 - 9*z - 2*z^2 + 
          6*z^3) + y^6*z*(-164 + 290*z - 242*z^2 + 89*z^3) + 
        y^5*z*(48 - 1104*z - 658*z^2 + 596*z^3 - 19*z^4) + 
        y^4*z^2*(912 + 1324*z + 1254*z^2 - 312*z^3 + z^4) + 
        4*y^3*z^2*(-48 + 240*z - 369*z^2 - 434*z^3 + 9*z^4) - 
        4*y^2*z^3*(368 + 692*z - 464*z^2 - 91*z^3 + 12*z^4) + 
        16*y*z^3*(16 + 144*z + 125*z^2 - 87*z^3 + 16*z^4)) + 
      x^5*(60*y^7 - y^6*(64 + 953*z) + 3*y^5*(4 + 256*z + 1197*z^2) - 
        2*y^4*z*(-94 + 855*z + 2302*z^2) - 48*z^3*(-1 + 2*z - 39*z^2 + 
          2*z^3) + 2*y^2*z^2*(568 + 3896*z - 2341*z^2 + 31*z^3) + 
        4*y^3*z*(-34 - 695*z + 637*z^2 + 435*z^3) - 
        4*y*z^2*(12 + 418*z + 1787*z^2 - 809*z^3 + 18*z^4)) + 
      x^3*z*(54*y^8 + 8*y^7*(-35 + 94*z) + y^6*(400 + 788*z - 3152*z^2) + 
        y^4*z*(712 + 9736*z + 11524*z^2 - 1663*z^3) + 
        32*z^3*(-8 - 77*z - 188*z^2 + 39*z^3) + 
        2*y^5*(-84 - 1360*z - 2478*z^2 + 1953*z^3) - 
        2*y^2*z^2*(1440 + 3980*z - 8798*z^2 + 680*z^3 + 21*z^4) + 
        8*y*z^2*(32 + 688*z + 1334*z^2 - 1636*z^3 + 103*z^4) + 
        y^3*z*(352 + 1736*z - 17012*z^2 - 6540*z^3 + 241*z^4)) + 
      x^2*z*(74*y^9 - 2*y^8*(102 + 5*z) + y^7*(194 + 270*z - 856*z^2) + 
        y^5*z*(-208 + 2628*z + 7376*z^2 - 1375*z^3) - 
        32*z^4*(24 - 43*z - 200*z^2 + 9*z^3) + 
        2*y^6*(-32 - 163*z - 891*z^2 + 976*z^3) + 
        y^3*z^2*(-2432 - 11000*z + 3526*z^2 + 3778*z^3 - 55*z^4) + 
        y^2*z^3*(5568 + 19792*z - 6454*z^2 + 160*z^3 + 13*z^4) - 
        2*y*z^3*(-128 + 3024*z + 6860*z^2 - 3826*z^3 + 55*z^4) + 
        y^4*z*(256 + 2704*z - 5492*z^2 - 10096*z^3 + 289*z^4)) + 
      x*z*(16*y^10 - 4*y^9*(11 + 10*z) + y^8*(40 + 20*z - 42*z^2) + 
        y^6*z*(-204 + 368*z + 1400*z^2 - 615*z^3) - 
        128*z^4*(-2 - 17*z - 2*z^2 + 27*z^3) + 
        4*y^7*(-3 + 36*z - 67*z^2 + 112*z^3) - 2*y^4*z^2*
         (136 + 1664*z + 814*z^2 - 1667*z^3 + 10*z^4) + 
        2*y^2*z^3*(864 - 32*z - 6106*z^2 + 92*z^3 + 67*z^4) + 
        y^5*z*(80 + 296*z - 436*z^2 - 3752*z^3 + 231*z^4) - 
        4*y*z^3*(64 + 704*z + 184*z^2 - 1756*z^3 + 583*z^4) + 
        2*y^3*z^2*(-32 + 112*z + 4794*z^2 + 2182*z^3 - 412*z^4 + 7*z^5))) + 
    r^4*(-4*x^8*y*(6*y^2 - 4*y*z - 3*z^2) + 
      2*x^7*(y*(158 - 21*z)*z^2 - 6*z^3 + 9*y^3*(-8 + 11*z) - 
        2*y^2*z*(8 + 55*z)) + x^6*(336*y^5 + y^4*(-752 + 9*z) + 
        4*z^3*(-76 + 9*z) + y^3*(208 + 1408*z - 1018*z^2) + 
        2*y*z^2*(440 - 564*z + 27*z^2) + y^2*z*(-528 + 84*z + 539*z^2)) + 
      x^5*(864*y^6 - y^5*(1616 + 1779*z) + y^4*(704 + 5008*z - 139*z^2) - 
        4*z^3*(144 - 272*z + 9*z^2) + y^2*z*(240 + 5920*z + 1924*z^2 - 
          523*z^3) - 2*y*z^2*(192 + 2760*z - 874*z^2 + 15*z^3) + 
        y^3*(-48 - 2192*z - 7092*z^2 + 1927*z^3)) + 
      x^4*(936*y^7 - y^6*(1776 + 3889*z) + y^5*(944 + 6928*z + 4147*z^2) + 
        y^3*z*(-864 + 6752*z + 15256*z^2 - 1527*z^3) + 
        4*z^3*(240 + 944*z - 388*z^2 + 3*z^3) + 
        4*y^4*(-28 - 496*z - 3790*z^2 + 187*z^3) + 
        2*y*z^2*(-384 - 2944*z + 5600*z^2 - 736*z^3 + 3*z^4) + 
        y^2*z*(192 + 1936*z - 11264*z^2 - 5100*z^3 + 243*z^4)) + 
      x^3*(480*y^8 - y^7*(992 + 3535*z) + y^6*(608 + 4840*z + 6985*z^2) + 
        32*z^3*(-6 - 24*z - 254*z^2 + 33*z^3) - 
        4*y^4*z*(708 + 1152*z - 3641*z^2 + 219*z^3) - 
        2*y^5*(48 - 352*z + 5422*z^2 + 1579*z^3) + 
        y^2*z^2*(-3136 - 25280*z + 2048*z^2 + 4616*z^3 - 69*z^4) + 
        8*y*z^2*(24 + 772*z + 2656*z^2 - 1416*z^3 + 79*z^4) + 
        y^3*z*(800 + 10992*z + 11520*z^2 - 16656*z^3 + 493*z^4)) + 
      x^2*(96*y^9 - 16*y^8*(14 + 93*z) + 5*y^7*(32 + 332*z + 965*z^2) - 
        32*z^4*(86 + 132*z - 262*z^2 + 9*z^3) + 
        2*y^5*z*(-1296 - 4704*z - 564*z^2 + 319*z^3) - 
        y^6*(32 - 1632*z + 2896*z^2 + 4401*z^3) - 
        16*y*z^3*(-120 - 140*z + 1520*z^2 - 435*z^3 + 6*z^4) - 
        y^3*z^2*(1056 + 28928*z + 29504*z^2 - 8932*z^3 + 71*z^4) + 
        y^4*z*(784 + 9376*z + 29904*z^2 - 5812*z^3 + 307*z^4) + 
        2*y^2*z^2*(-352 + 1256*z + 16624*z^2 + 6032*z^3 - 938*z^4 + 7*z^5)) + 
      x*z*(-236*y^9 + 4*y^8*(31 + 378*z) + y^7*(752 - 624*z - 2329*z^2) - 
        64*z^3*(-8 - 77*z - 112*z^2 + 72*z^3) + 
        y^6*(-944 - 2768*z - 3924*z^2 + 939*z^3) + 
        y^4*z*(2256 - 6656*z - 19136*z^2 + 1056*z^3 - 25*z^4) + 
        16*y^2*z^2*(304 + 1321*z - 633*z^2 - 671*z^3 + 30*z^4) + 
        y^5*(304 + 720*z + 15088*z^2 + 5332*z^3 + 53*z^4) - 
        32*y*z^2*(16 + 304*z + 467*z^2 - 304*z^3 + 77*z^4) + 
        2*y^3*z*(-544 - 3352*z + 696*z^2 + 9632*z^3 - 870*z^4 + 11*z^5)) - 
      z*(y^9*(56 - 172*z) + 4*y^8*(-40 + 65*z + 122*z^2) + 
        y^7*(152 - 384*z + 316*z^2 - 375*z^3) - 
        64*z^4*(8 - 39*z - 48*z^2 + 18*z^3) + 2*y^6*(-24 + 524*z - 944*z^2 - 
          966*z^3 + 17*z^4) - 16*y*z^3*(-16 + 228*z + 576*z^2 - 37*z^3 + 
          17*z^4) + 4*y^3*z^2*(464 - 1876*z - 2498*z^2 + 904*z^3 + 27*z^4) + 
        y^5*z*(-1136 + 1408*z + 2928*z^2 + 1080*z^3 + 29*z^4) - 
        8*y^4*z*(-48 + 176*z - 508*z^2 + 72*z^3 + 2*z^4 + z^5) + 
        8*y^2*z^2*(-96 + 312*z + 1726*z^2 + 373*z^3 - 344*z^4 + 12*z^5))))*
   Re[RB04])/(2*(4*r^2*(-1 + y) + (x - z)^2)^2*
   (-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)^2*(y - z)) - 
 (y*z*(8*r^6*y - 2*r^4*(8*y^2 + y^3 - 2*z^2 + 
      y*(-8 + 8*x + x^2 - 6*z - z^2)) - 
    x*(2*x^3*y + y^4 + x^2*y*(-4 + 5*y - 5*z) + 2*z^2*(1 + z) - y^3*(3 + z) + 
      y^2*(2 + 6*z - z^2) + y*z*(-4 - 5*z + z^2) + 
      x*(4*y^3 - 2*z^2 - y^2*(7 + 6*z) + y*(2 + 9*z + 2*z^2))) + 
    r^2*(2*y^4 + y^3*(6 + 3*x - 2*z) + 2*z^2*(2 - 3*x + 2*z) + 
      y^2*(14*x + 5*x^2 - 2*(8 + 6*z + z^2)) + 
      y*(4*x^3 + x^2*(4 - 5*z) - x*(16 + 8*z + 3*z^2) + 
        2*(4 + 6*z + z^2 + z^3))))*Re[RB05])/((4*r^2 - x^2)*(y - z)) - 
 (y*z*(-2*x^3*y^2*(y - 4*z) + r^4*y^2*(-4*y^2 + y*(8 + 6*x - 3*z) + 6*z) + 
    x^2*y*(-2*y^3 + 2*y*(4 - 7*z)*z - 12*z^2 + y^2*(1 + 8*z)) - 
    x*(2*y*(1 - 8*z)*z^2 - 4*z^3 + y^4*(1 + 2*z) + y^3*z*(-19 + 6*z) + 
      y^2*z*(10 + 17*z - 8*z^2)) - z*(2*y^4*(-1 + z) + 2*z^2*(1 + 2*z) + 
      y^3*(1 - 3*z - 4*z^2) + 2*y*z*(-4 - 5*z + 2*z^2) + 
      y^2*z*(14 + z + 2*z^2)) + r^2*(4*y^5 + 2*y*(4 + 9*x - 3*z)*z^2 - 
      6*z^3 + y^2*z*(2 - 12*x^2 + 9*x*(-2 + z) + 2*z - 3*z^2) + 
      y^4*(x - 2*(6 + z)) + y^3*(8 - x^2 + z^2 + x*(-6 + 5*z))))*Re[RC01])/
  (4*(r^2*y^2 + z*(-(x*y) + z))) - 
 (y*z*(6*r^6*y^3 - r^4*(4*y^4 + 2*y^2*(9*x - 2*z)*z + 12*z^3 + 
      3*y*z^2*(-2 - 2*x + z) + 2*y^3*(-1 + 2*x + z)) - 
    z^2*(6*x^3*y + z*(y - 3*y^2 + 2*z + 3*y*z) + 
      x^2*(10*y^2 - 4*z - 3*y*(1 + 2*z)) + 
      x*(4*y^3 - 9*y*z - 2*y^2*(1 + 2*z) + 2*z*(1 + 2*z))) + 
    r^2*z*(4*y^4 + y^2*(-8 + z)*z - 2*y^3*(1 + 2*z) - 2*z^2*(2 + 3*z) + 
      x^2*y*(12*y + 5*z) + y*z*(2 + 8*z - z^2) + 
      x*(16*y^3 + 2*z^2 + y*z*(-2 + 3*z) - 2*y^2*(3 + 5*z))))*Re[RC02])/
  (4*(r^2*y^2 + z*(-(x*y) + z))) - 
 (z*(-48*r^10*y^4*(6 - 11*y + 5*y^2) - 
    4*r^8*y*(-28*y^6 + 3*x^2*y^2*(8 - 24*y + 15*y^2) + 16*y^2*(1 - 27*z)*z - 
      96*z^2 + 384*y*z^2 + 4*y^5*(15 + 7*z) + 8*y^3*z*(1 + 12*z) + 
      y^4*(-32 - 52*z + 45*z^2) - 2*x*y^2*(26*y^3 + 78*z + 
        29*y^2*(-2 + 3*z) - 8*y*(-4 + 21*z))) - 
    (x - z)^5*(-2*x^3*y^2*(y - 4*z) + x^2*y*(-2*y^3 + 2*y*(2 - 5*z)*z - 
        24*z^2 + y^2*(1 + 8*z)) + x*(16*z^3 - y^4*(1 + 2*z) + 
        y^3*z*(11 + 2*z) + 4*y*z^2*(1 + 7*z) - y^2*z*(4 + 31*z)) + 
      z*(2*y^4*(-1 + z) - 8*z^2*(1 + 2*z) + y^3*(3 + z - 4*z^2) + 
        2*y*z*(2 + 11*z - 2*z^2) + y^2*z*(-12 + 5*z + 2*z^2))) - 
    2*r^6*(-16*y^8 + 3*x^4*y^3*(-8 + 9*y) + 192*z^4 + 8*y^7*(9 + 2*z) - 
      64*y*z^2*(1 + 2*z + 3*z^2) - 4*y^6*(28 + 10*z + 11*z^2) - 
      8*y^2*z^2*(-48 - 58*z + 33*z^2) + 2*y^5*(36 + 4*z - 72*z^2 + 39*z^3) + 
      2*y^3*z*(-16 - 400*z - 220*z^2 + 129*z^3) + 
      y^4*(-16 + 48*z + 664*z^2 + 20*z^3 - 3*z^4) - 
      2*x^3*y^2*(19*y^3 + y*(4 - 180*z) + 48*z + 2*y^2*(-13 + 66*z)) - 
      2*x^2*y*(8*y^5 - 192*z^2 + 48*y*z*(1 + 7*z) - y^4*(6 + 149*z) + 
        y^3*(8 + 338*z - 210*z^2) + y^2*(-8 - 228*z + 75*z^2)) + 
      2*x*(8*y^7 - 96*z^3 - 16*y*z^2*(-7 + 6*z) + 12*y^2*z^2*(-30 + 43*z) + 
        y^6*(-20 + 82*z) + y^5*(12 - 190*z - 137*z^2) + 
        2*y^4*z*(80 + 79*z - 45*z^2) - 2*y^3*z*(24 - 118*z + 111*z^2))) + 
    r^2*(x - z)*(x^6*y^2*(y + 12*z) + x^5*y*(19*y^3 + y*(76 - 51*z)*z - 
        36*z^2 - 9*y^2*(2 + 9*z)) + x^4*(16*y^5 + 24*z^3 + 
        10*y*z^2*(-22 + 15*z) - 2*y^4*(13 + 49*z) + 
        y^2*z*(32 - 60*z + 81*z^2) + y^3*(8 + 52*z + 279*z^2)) - 
      z^3*(y^5*(2 + 20*z) + 8*z^2*(8 + 16*z - 3*z^2) - 
        2*y^4*(7 + 28*z + 17*z^2) + y^2*z*(56 + 40*z - 76*z^2 + 3*z^3) - 
        2*y*z*(8 + 96*z + 26*z^2 + 3*z^3) + y^3*(12 + 4*z + 128*z^2 + 
          11*z^3)) + x*z^2*(20*y^6 + 6*y^5*(-15 + 4*z) + 
        y^4*(106 - 70*z - 53*z^2) + 32*z^2*(4 + 12*z - 3*z^2) - 
        y^3*(36 + 56*z - 470*z^2 + 9*z^3) + y^2*z*(176 - 172*z - 396*z^2 + 
          9*z^3) - 4*y*z*(12 + 86*z - 16*z^2 + 15*z^3)) + 
      2*x^3*(16*(4 - 3*z)*z^3 + y^5*(3 + 4*z) + y^3*z*(60 + 82*z - 175*z^2) - 
        4*y*z^2*(-5 - 76*z + 30*z^2) + y^4*(-3 - 41*z + 77*z^2) - 
        y^2*z*(16 + 158*z + 176*z^2 + 27*z^3)) + 
      x^2*z*(4*y^6 + y^5*(14 - 28*z) + 16*z^2*(-4 - 24*z + 9*z^2) - 
        2*y^4*(21 - 61*z + 28*z^2) + 2*y^2*z*(-44 + 248*z + 328*z^2 + 
          3*z^3) + 4*y*z*(8 + 28*z - 126*z^2 + 45*z^3) + 
        y^3*(24 - 68*z - 540*z^2 + 171*z^3))) - 
    r^4*(6*x^6*y^3 + x^5*y^2*(-10*y^2 + y*(8 - 141*z) + 96*z) + 
      x^4*y*(-42*y^4 - 312*z^2 - 4*y*z*(-56 + 3*z) + 4*y^3*(21 + 80*z) + 
        y^2*(-48 - 560*z + 447*z^2)) + 2*x^3*(-6*y^6 + 96*z^3 + 
        2*y^5*(19 + 58*z) + 4*y*z^2*(-76 + 105*z) + 
        2*y^2*z*(16 + 154*z - 165*z^2) - 2*y^4*(18 + 77*z + 214*z^2) + 
        y^3*(8 + 20*z + 466*z^2 - 267*z^3)) + 
      z^2*(-20*y^7 + y^6*(72 - 28*z) - 64*z^2*(-2 - 4*z + 3*z^2) + 
        16*y*z^2*(-24 - 13*z + 6*z^2) + 2*y^5*(-34 + 86*z + 27*z^2) + 
        y^3*z*(176 + 696*z + 268*z^2 - 21*z^3) + 
        4*y^4*(4 - 74*z - 130*z^2 + 5*z^3) + 8*y^2*z*(-4 + 2*z - 45*z^2 + 
          15*z^3)) + 4*x^2*(y^7 + y^6*(2 - 17*z) + 16*(4 - 9*z)*z^3 + 
        y^5*(-3 + 77*z - 89*z^2) + 2*y*z^2*(16 + 126*z - 81*z^2) + 
        y^4*z*(-142 - 7*z + 203*z^2) + y^3*z*(92 + 244*z + 13*z^2 + 60*z^3) + 
        y^2*z*(-16 - 192*z - 566*z^2 + 273*z^3)) + 
      x*z*(48*y^7 - 4*y^6*(56 + 5*z) + 64*z^2*(-2 - 8*z + 9*z^2) + 
        4*y^5*(80 + 21*z + 28*z^2) + 8*y*z*(8 + 32*z - 24*z^2 + 3*z^3) - 
        2*y^4*(96 + 140*z - 386*z^2 + 143*z^3) - 
        4*y^2*z*(88 - 172*z - 446*z^2 + 159*z^3) + 
        y^3*(48 + 528*z - 1664*z^2 - 700*z^3 + 3*z^4))))*Re[RC03])/
  (4*(4*r^2*(-1 + y) + (x - z)^2)^2*(r^2*y^2 + z*(-(x*y) + z))) + 
 (y*(-96*r^10*y*(4*y^3 + 2*x*y*(2*y - z) - 2*y^2*z + 4*z^2 + y*z^2) + 
    z^2*(6*x^8*y + x^7*(40*y^2 - 4*z - 3*y*(1 + 2*z)) + 
      x^6*(114*y^3 - 89*y*z + 2*z*(1 + 2*z) - y^2*(17 + 30*z)) + 
      x^5*(180*y^4 + 42*z^2 - 2*y^2*z*(195 + 4*z) - 8*y^3*(5 + 8*z) + 
        y*z*(41 + 71*z)) + z*(-5*y^7 + 54*y^5*z - 96*z^3*(1 + 2*z) - 
        4*y^3*z^2*(47 + 2*z) - 8*y*z^3*(-23 + 5*z) + y^6*(3 + 5*z) - 
        2*y^4*z*(15 + 28*z) + 12*y^2*z^2*(8 + 19*z + z^2)) + 
      x^3*(96*y^6 - 8*z^3*(21 + z) - 4*y^4*z*(181 + 6*z) + 
        4*y^2*z^2*(287 + 8*z) - y^5*(35 + 54*z) - 
        2*y*z^2*(91 + 178*z + 2*z^2) + 2*y^3*z*(104 + 203*z + 4*z^2)) + 
      x^4*(170*y^5 - 4*z^2*(5 + 8*z) + 2*y*z^2*(225 + 8*z) - 
        y^3*z*(743 + 24*z) - 2*y^4*(25 + 38*z) + 
        y^2*z*(145 + 269*z + 4*z^2)) + x^2*(30*y^7 + 8*y^3*z^2*(143 + 4*z) - 
        4*y*z^3*(203 + 4*z) - y^5*z*(363 + 8*z) + 8*z^3*(9 + 17*z) - 
        y^6*(13 + 22*z) + 2*y^4*z*(69 + 137*z + 2*z^2) - 
        2*y^2*z^2*(171 + 370*z + 6*z^2)) + 
      x*(4*y^8 - 82*y^6*z + 8*z^4*(29 + z) + 16*y^2*z^3*(-49 + 2*z) - 
        2*y^7*(1 + 2*z) + 2*y^4*z^2*(229 + 8*z) + 3*y^5*z*(13 + 25*z) + 
        4*y*z^3*(70 + 153*z + z^2) - 2*y^3*z^2*(97 + 224*z + 8*z^2))) - 
    r^2*z*(4*y^9 + 6*y^5*z^2*(34 + z) - y^7*z*(58 + z) + 5*x^7*y*(4*y + z) - 
      2*y^8*(1 + 2*z) + 8*y*z^4*(-64 + 17*z) + 4*y^3*z^3*(6 + 19*z) + 
      32*z^4*(7 + 23*z) + y^6*z*(28 + 62*z + z^2) - 
      8*y^4*z^2*(12 + 27*z + 2*z^2) - 4*y^2*z^3*(-2 + 72*z + 9*z^2) + 
      x^6*(124*y^3 + 2*z^2 - y^2*(10 + z) + 3*y*z*(14 + z)) + 
      x^4*(460*y^5 + 4*z^2*(4 + 3*z) - 2*y*z^2*(244 + 43*z) + 
        y^3*z*(-362 + 77*z) - 2*y^4*(55 + 107*z) + 
        y^2*z*(10 - 82*z - 11*z^2)) + x^5*(324*y^4 - 6*z^2*(6 + z) + 
        2*y^2*z*(16 + 15*z) - 4*y^3*(13 + 20*z) - y*z*(20 + 68*z + z^2)) + 
      x^3*(380*y^6 + 8*z^3*(35 + 9*z) + 4*y^4*z*(-229 + 20*z) - 
        4*y^2*z^2*(216 + 65*z) - y^5*(120 + 251*z) + 
        2*y^3*z*(91 + 130*z - 9*z^2) + 4*y*z^2*(48 + 125*z + 4*z^2)) + 
      x^2*(180*y^7 - 8*z^3*(14 + 27*z) + y^5*z*(-886 + 33*z) - 
        4*y^3*z^2*(33 + 74*z) + 4*y*z^3*(388 + 87*z) - y^6*(70 + 149*z) - 
        6*y^4*z*(-47 - 91*z + z^2) + 8*y^2*z^2*(18 + 103*z + 8*z^2)) + 
      x*(44*y^8 + 2*y^6*(-190 + z)*z + 32*y^2*z^3*(35 + 3*z) - 
        22*y^4*z^2*(-22 + 5*z) - 40*z^4*(16 + 5*z) - 2*y^7*(10 + 21*z) + 
        y^5*z*(158 + 336*z + 3*z^2) + 8*y^3*z^2*(-20 + 3*z + 7*z^2) - 
        4*y*z^3*(118 + 424*z + 13*z^2))) + 
    8*r^8*(12*x^3*y^2*(2*y - z) + 2*x^2*y*(36*y^3 + y^2*(16 - 21*z) + 6*z^2 + 
        y*z*(22 + 3*z)) + y*(24*y^5 + y^4*(32 - 18*z) - 8*z^2*(2 + 17*z) - 
        2*y*z^2*(28 + 17*z) + 4*y^2*z*(2 + 23*z) + 
        y^3*(-16 - 120*z + 9*z^2)) + x*(72*y^5 + y^4*(64 - 48*z) + 24*z^3 + 
        2*y*z^2*(4 + 3*z) + 4*y^2*z*(2 + 29*z) + 
        y^3*(-16 - 76*z + 15*z^2))) + r^4*(16*y^9 + 24*y^3*z^3*(32 + 7*z) + 
      2*y^7*z*(-36 + 11*z) - 2*y^8*(4 + 13*z) - 32*y*z^4*(-9 + 14*z) - 
      32*z^4*(4 + 29*z) - 4*y^5*z^2*(54 + 41*z) + 
      y^6*z*(40 + 104*z - 9*z^2) + 2*x^6*y*(8*y^2 + 11*y*z - 3*z^2) - 
      48*y^2*z^3*(7 + 12*z + z^2) + 2*y^4*z^2*(36 + 172*z + 47*z^2) + 
      x^5*(96*y^4 + 12*z^3 + y*z^2*(44 + 3*z) - 4*y^2*z*(-41 + 8*z) + 
        y^3*(-8 + 84*z)) + 2*x^2*(120*y^7 + 8*z^3*(2 + 5*z) - 
        5*y^6*(8 + 15*z) + 2*y^3*z^2*(-460 + 17*z) - 8*y*z^3*(30 + 41*z) + 
        y^5*z*(112 + 53*z) + y^2*z^2*(184 + 160*z - 45*z^2) - 
        2*y^4*z*(30 + 152*z + 5*z^2)) + x^4*(240*y^5 + 2*y^3*(292 - 21*z)*z + 
        16*z^3 + 10*y^4*(-4 + 9*z) + 8*y*z^2*(5 + 17*z) + 
        y^2*z*(-80 - 192*z + 13*z^2)) + x*(96*y^8 - 92*y^4*z^2*(14 + 3*z) + 
        64*z^4*(7 + 9*z) + 16*y^2*z^3*(34 + 9*z) + 4*y^6*z*(-31 + 21*z) - 
        4*y^7*(10 + 27*z) + y^5*z*(40 - 8*z - 27*z^2) + 
        2*y^3*z^2*(236 + 564*z + 9*z^2) + 8*y*z^3*(14 + 204*z + 17*z^2)) + 
      2*x^3*(160*y^6 - 20*y^5*(2 + z) - 12*z^3*(4 + 7*z) + 
        2*y^4*z*(174 + 7*z) + 4*y^2*z^2*(-91 + 38*z) + 
        2*y^3*z*(-50 - 183*z + 2*z^2) - y*z^2*(8 + 164*z + 19*z^2))) - 
    2*r^6*(6*x^5*y^2*(2*y - z) + x^4*y*(60*y^3 + y^2*(64 - 36*z) - 12*z^2 + 
        y*z*(88 + 3*z)) + x^2*(120*y^6 - 96*y^5*(-4 + z) + 16*z^3 + 
        16*y*z^2*(-5 + 7*z) + 8*y^3*z*(23 + 37*z) - 
        8*y^2*z*(10 + 54*z + z^2) + 3*y^4*(-32 - 84*z + 9*z^2)) + 
      x^3*(120*y^5 + y^4*(256 - 84*z) + 48*z^3 + 4*y*z^2*(14 + 3*z) + 
        4*y^2*z*(44 + 13*z) + y^3*(-32 + 92*z + 15*z^2)) + 
      x*(60*y^7 + y^6*(256 - 54*z) - 32*z^3*(1 + 9*z) + 
        20*y^4*z*(-8 + 19*z) - 16*y^2*z^2*(27 + 31*z) - 
        4*y*z^2*(-8 + 76*z + 17*z^2) + y^5*(-96 - 428*z + 21*z^2) - 
        4*y^3*z*(-4 + 62*z + 23*z^2)) + 2*(6*y^8 + y^7*(32 - 6*z) + 96*z^4 - 
        24*y^3*z^2*(7 + 8*z) + 24*y*z^3*(2 + 11*z) + 2*y^5*z*(-42 + 37*z) + 
        2*y^4*z*(24 + 66*z - 19*z^2) + y^6*(-16 - 86*z + 3*z^2) + 
        2*y^2*z^2*(28 + 132*z + 31*z^2))))*Re[RC04])/
  (4*(-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)^2*(r^2*y^2 + z*(-(x*y) + z))) + 
 (y*z*(-2*x^3*y*(y^2 - 5*y*z + 4*z^2) + 
    r^4*y*(-4*y^3 - 12*z^2 + 3*y*z*(4 - 2*x + z) + y^2*(8 + 6*x + z)) + 
    x^2*(-2*y^4 + y^2*(7 - 22*z)*z + 8*z^3 + 2*y*z^2*(-4 + 7*z) + 
      y^3*(1 + 10*z)) - x*(4*y^3*(-5 + z)*z + y^4*(1 + 2*z) + 
      4*z^3*(1 + 3*z) + 2*y^2*z*(5 + 12*z - 7*z^2) + 
      y*z^2*(2 - 17*z + 8*z^2)) + z*(-2*y^4*(-1 + z) + 2*z^3*(1 + 2*z) + 
      y^3*(-1 + z + 6*z^2) - y^2*z*(13 + 4*z + 6*z^2) + 
      y*z*(8 + 12*z - 3*z^2 + 2*z^3)) + 
    r^2*(4*y^5 + 6*z^3*(-2*x + z) + y^2*z*(4 - 11*x^2 + 4*x*(-6 + z) + 18*z - 
        4*z^2) + y*z^2*(4 + 12*x^2 + x*(26 - 9*z) - 12*z + 3*z^2) + 
      y^4*(x - 6*(2 + z)) + y^3*(8 - x^2 + 3*z^2 + x*(-6 + 4*z))))*Re[RC06])/
  (4*(r^2*y^2 + z*(-(x*y) + z))) - 
 (y*z*(-8*r^6*y^3 + r^4*(2*y^4 + y^2*(26*x - 7*z)*z + 12*z^3 + 
      y^3*(-8 - 4*x + 2*z) + y*z^2*(-20 - 6*x + 3*z)) - 
    (y - z)*z*(6*x^3*y + z*(y - 3*y^2 + 2*z + 3*y*z) + 
      x^2*(10*y^2 - 4*z - 3*y*(1 + 2*z)) + 
      x*(4*y^3 - 9*y*z - 2*y^2*(1 + 2*z) + 2*z*(1 + 2*z))) + 
    r^2*(4*y^5 - 2*y^2*(-8 + z)*z^2 + 2*z^3*(2 + 3*z) - 2*y^4*(1 + 4*z) + 
      y^3*z*(-2 + 5*z) + x^2*y*(8*y^2 - 11*y*z - 5*z^2) + 
      y*z^2*(-12 - 18*z + z^2) + x*(12*y^4 + y*(8 - 3*z)*z^2 - 2*z^3 - 
        2*y^3*(2 + 13*z) + y^2*z*(14 + 17*z))))*Re[RC07])/
  (4*(r^2*y^2 + z*(-(x*y) + z)));


==> anc/kNLO.m <==
(*

    d^6 Gamma /(dx dy dOmega_e dOmega_gamma) =
	alpha G_Fermi^2 M^5 / (4 pi)^6 
	x beta (G(x,y,z) 
      + x beta J(x,y,z) n.p_l 
      + y K(x,y,z) n.p_gamma  
      + y x beta n.(p_l x p_gamma) L(x,y,z)


	K(x,y,z) = 4/(3 y z^2) ( kLO + (alpha/ pi) kNLO) 

*)

kLO = -6*r^4*y*(y - z) - r^2*(-4*y^3 + 3*(x - z)*z^2 + y^2*(2 - 4*x + 5*z) + 
   y*z*(x - 2*(1 + z))) + z*(-2*y^3 - 2*x^2*(y - z) - 2*y*(-1 + z)*z + 
   y^2*(1 + 2*z) + z^2*(1 + 2*z) + x*(y - 4*y^2 + 4*y*z - z*(1 + 4*z)));

kNLO = noIRsoft*(6*r^4*y*(y - z) + r^2*(-4*y^3 + 3*(x - z)*z^2 + 
     y^2*(2 - 4*x + 5*z) + y*z*(x - 2*(1 + z))) - 
   z*(-2*y^3 - 2*x^2*(y - z) - 2*y*(-1 + z)*z + y^2*(1 + 2*z) + 
     z^2*(1 + 2*z) + x*(y - 4*y^2 + 4*y*z - z*(1 + 4*z)))) + 
 (-32*r^10*(-1 + y)*y*(30*y^3 - 24*z^2 + y*z*(46 + 27*z) - y^2*(30 + 49*z)) + 
   8*r^8*(30*y^7 + y^6*(20 + 60*x - 49*z) + 4*(-8 + 15*x - 15*z)*z^3 + 
     2*y*z^2*(-16 + 21*x^2 - 46*z + 72*z^2 - 3*x*(4 + 27*z)) + 
     y^5*(-170 + 30*x^2 - 277*z + 27*z^2 - 2*x*(20 + 49*z)) + 
     y^3*(-40 - 452*z - 898*z^2 - 139*z^3 + 3*x^2*(20 + 46*z + 9*z^2) - 
       10*x*(-8 + 4*z + 21*z^2)) + y^4*(160 + 738*z + 395*z^2 - 
       x^2*(90 + 49*z) + 2*x*(-50 + 95*z + 27*z^2)) + 
     y^2*z*(40 + 508*z + 266*z^2 - 87*z^3 - 2*x^2*(43 + 36*z) + 
       2*x*(-26 + 87*z + 54*z^2))) + (x - z)^2*z^2*
    (-2*x^5*y*(y - z) + x^4*(12*y^3 - 20*z^2 - y^2*(17 + 12*z) + 
       y*z*(21 + 16*z)) + 2*(-1 + y)*(10*y^6 + 5*y^4*z*(-9 + 4*z) - 
       5*y^5*(1 + 4*z) + 4*y*z^3*(2 + 19*z) + y^3*z*(20 + 73*z - 20*z^2) + 
       y^2*z^2*(32 - 59*z + 10*z^2) - 4*z^3*(8 + 13*z + 10*z^2)) + 
     x^3*(66*y^4 + 2*z^2*(13 + 20*z) - y^3*(79 + 84*z) - 
       y*z*(3 + 133*z + 38*z^2) + y^2*(9 + 108*z + 88*z^2)) + 
     x^2*(108*y^5 - y^4*(137 + 158*z) + 10*y*z^2*(-1 + 8*z + 2*z^2) - 
       2*z^2*(8 - 27*z + 10*z^2) - 2*y^2*z*(-36 + 82*z + 57*z^2) + 
       y^3*(28 + 97*z + 160*z^2)) + x*(76*y^6 - 8*z^3*(13 + 20*z) - 
       y^5*(105 + 128*z) + y^3*z*(205 + 55*z - 112*z^2) + 
       4*y*z^2*(-5 + 71*z + 28*z^2) + y^4*(29 - 40*z + 124*z^2) + 
       2*y^2*z*(-18 - 83*z - 27*z^2 + 20*z^3))) + 
   2*r^6*(-80*y^8 + 4*y^7*(50 + 63*z) - 2*y^6*(80 + 48*z + 121*z^2) + 
     4*y*z^3*(20 + 292*z + 351*z^2 - 15*z^3) + 
     4*z^3*(-32 - 116*z - 152*z^2 + 15*z^3) + 
     y^5*(40 - 788*z - 570*z^2 + 23*z^3) + 
     8*y^3*z*(-28 - 227*z - 246*z^2 + 53*z^3) + 
     y^4*z*(856 + 2276*z + 730*z^2 + 87*z^3) - 
     4*y^2*z^2*(-88 - 314*z + 294*z^2 + 207*z^3) + 
     x^4*y*(30*y^3 - 12*z^2 + y*z*(34 + 21*z) - y^2*(30 + 43*z)) - 
     2*x^3*(10*y^5 + 60*z^3 + y^4*(-90 + 43*z) - 2*y*z^2*(16 + 51*z) + 
       y^3*(80 + 8*z - 75*z^2) + 2*y^2*z*(-22 + 44*z + 27*z^2)) + 
     x^2*(-210*y^6 + 48*z^3*(-2 + 5*z) + 19*y^5*(30 + 11*z) + 
       2*y*z^2*(124 + 96*z - 153*z^2) - y^4*(440 + 1288*z + 13*z^2) + 
       y^3*(80 + 1304*z + 968*z^2 - 185*z^3) + 
       y^2*z*(-232 - 1136*z + 8*z^2 + 87*z^3)) - 
     2*x*(120*y^7 - 28*y^6*(10 + 9*z) + 2*z^3*(-52 - 184*z + 45*z^2) + 
       2*y^5*(100 + 251*z + 98*z^2) + y^3*z*(8 + 840*z + 763*z^2 - 87*z^3) + 
       y*z^2*(16 + 552*z + 820*z^2 - 87*z^3) + 
       y^4*(-40 - 218*z - 907*z^2 + 23*z^3) - 
       y^2*z*(40 + 152*z + 1188*z^2 + 407*z^3))) + 
   r^4*(3*x^6*y*(y - z)*z + x^5*(-40*y^4 + y^2*(-10 + z)*z + 30*z^3 - 
       7*y*z^2*(4 + 3*z) + 4*y^3*(10 + 7*z)) + 
     x^4*(-120*y^5 + 18*(8 - 5*z)*z^3 + y^4*(140 + 327*z) + 
       y^2*z*(172 + 342*z + 43*z^2) + y*z^2*(-200 - 86*z + 81*z^2) - 
       y^3*(20 + 482*z + 251*z^2)) - x^3*(120*y^6 - 2*y^5*(80 + 337*z) + 
       2*z^3*(104 + 404*z - 45*z^2) - y^3*z*(208 + 1532*z + 715*z^2) + 
       y^4*(40 + 794*z + 945*z^2) + y*z^2*(-32 - 1360*z - 816*z^2 + 87*z^3) + 
       y^2*z*(80 + 720*z + 1612*z^2 + 173*z^3)) - 
     x^2*(40*y^7 - 20*y^6*(3 + 20*z) + y^4*z*(112 + 62*z - 1317*z^2) + 
       2*y^5*(10 + 175*z + 531*z^2) + 2*y^2*z^2*(368 + 216*z - 974*z^2 - 
         33*z^3) + 2*z^3*(-64 + 16*z - 692*z^2 + 15*z^3) - 
       2*y*z^3*(192 - 646*z - 665*z^2 + 15*z^3) + 
       y^3*z*(-64 - 1816*z + 1164*z^2 + 935*z^3)) - 
     2*z*(32*y^8 - 2*y^7*(40 + 7*z) + y^6*(64 + 112*z - 76*z^2) + 
       y^4*z*(104 + 66*z + 147*z^2 - 118*z^3) + 
       4*z^3*(64 + 128*z + 111*z^2 - 40*z^3) + 
       4*y*z^3*(-124 - 463*z - 238*z^2 + 40*z^3) + 
       y^5*(-16 - 186*z - 139*z^2 + 183*z^3) + 
       y^2*z^2*(-320 + 500*z + 2208*z^2 + 551*z^3) - 
       y^3*z*(16 - 468*z + 576*z^2 + 791*z^3 + 15*z^4)) + 
     x*z*(-36*y^7 - 4*y^6*(-35 + 87*z) + 8*z^3*(88 + 149*z - 130*z^2) + 
       2*y^5*(-64 - 436*z + 391*z^2) + y^4*(24 + 2544*z + 1570*z^2 - 
         1011*z^3) + 4*y*z^2*(4 - 868*z - 480*z^2 + 237*z^3) + 
       y^3*z*(-1632 - 4016*z - 1012*z^2 + 393*z^3) + 
       2*y^2*z*(152 + 856*z + 2280*z^2 + 269*z^3 + 30*z^4))) - 
   r^2*z*(2*x^7*y*(y - z) + x^6*(-14*y^3 + 20*z^2 + y^2*(19 + 7*z) - 
       y*z*(23 + 9*z)) + x^5*(-36*y^4 - 2*z^2*(13 + 55*z) + y^3*(50 + 97*z) - 
       2*y^2*(5 + 75*z + 59*z^2) + y*z*(4 + 210*z + 89*z^2)) + 
     x^4*(-6*y^5 + y^4*(19 + 81*z) + y^3*(-12 + 91*z - 223*z^2) + 
       y*z^2*(190 - 313*z - 193*z^2) + 2*z^2*(8 - 73*z + 105*z^2) + 
       y^2*z*(-208 + 185*z + 309*z^2)) + x^2*(16*y^7 - 2*y^6*(12 + 259*z) + 
       2*y^5*(4 + 556*z + 317*z^2) - y^4*z*(716 + 1443*z + 397*z^2) + 
       y^3*z*(120 + 546*z + 1883*z^2 - 67*z^3) + 
       2*y*z^3*(68 + 1085*z + 471*z^2 - 25*z^3) + 
       2*z^3*(-96 - 228*z - 679*z^2 + 25*z^3) + 
       2*y^2*z^2*(148 - 789*z - 708*z^2 + 151*z^3)) + 
     x^3*(30*y^6 - y^5*(36 + 265*z) + 10*z^3*(28 + 81*z - 17*z^2) + 
       2*y^4*(3 + 373*z + 65*z^2) + 2*y^3*z*(-302 - 562*z + 75*z^2) + 
       2*y^2*z*(56 + 554*z + 404*z^2 - 201*z^3) + 
       y*z^2*(-8 - 1512*z - 224*z^2 + 165*z^3)) + 
     2*z*(-40*y^8 + 2*y^7*(50 + 43*z) + y^6*(-80 + 14*z - 85*z^2) + 
       4*z^3*(32 + 36*z + 6*z^2 - 35*z^3) + y^4*z*(340 + 334*z + 35*z^2 - 
         11*z^3) + y^2*z^2*(-128 + 492*z + 717*z^2 + 5*z^3) + 
       4*y*z^3*(-72 - 165*z + z^2 + 35*z^3) + 
       y^5*(20 - 360*z - 106*z^2 + 75*z^3) - 
       y^3*z*(80 + 16*z + 435*z^2 + 204*z^3 + 25*z^4)) - 
     x*z*(340*y^7 - 2*y^6*(388 + 285*z) - 8*z^3*(-20 + 14*z + 125*z^2) + 
       y^5*(552 + 452*z + 473*z^2) - y^3*z*(948 + 796*z - 544*z^2 + 
         107*z^3) - 2*y^4*(58 - 459*z + 274*z^2 + 134*z^3) + 
       4*y*z^2*(20 - 329*z + 215*z^2 + 218*z^3) + 
       2*y^2*z*(72 + 414*z + 389*z^2 - 272*z^3 + 50*z^4))))/
  (4*(-1 + y)*(4*r^2*(-1 + y) + (x - z)^2)*(-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)*
   (y - z)*(r^2 + z)) - 
 ((-256*r^12*(-1 + y)*y*(6*y^3 + y^2*(-16 + 6*x - 3*z) + 
      (-22 + 6*x - 9*z)*z + y*(10 - 6*x + 25*z)) + 
    (x - z)^4*z*(-2*y^7 - 64*y*z^4 + 2*y^5*z*(9 + z) + y^6*(1 + 2*z) + 
      16*z^4*(1 + 2*z) + x^6*(-6*y + 2*z) - 4*y^3*z^2*(13 + 7*z) - 
      y^4*z*(8 + 15*z + 2*z^2) + 8*y^2*z^2*(2 + 12*z + 3*z^2) - 
      x^5*(28*y^2 + z*(1 + 4*z) - 3*y*(1 + 6*z)) + 
      x^4*(-54*y^3 + 2*y*(18 - 11*z)*z + z^2*(-15 + 2*z) + y^2*(11 + 38*z)) - 
      2*x^2*(17*y^5 + 2*y*(15 - 23*z)*z^2 - 3*y^4*(2 + z) + 
        4*z^3*(-3 + 2*z) - y^3*z*(81 + 10*z) + y^2*z*(20 + 69*z)) - 
      2*x^3*(28*y^4 + 8*y^2*(-8 + z)*z - 4*z^2*(1 + 4*z) - 2*y^3*(4 + 7*z) + 
        y*z*(10 + 43*z - 5*z^2)) + x*(-12*y^6 + y^5*(5 + 2*z) + 
        8*y^2*z^2*(-15 + 4*z) - 16*z^3*(1 + 4*z) + y^4*z*(89 + 20*z) - 
        8*y*z^2*(-4 - 13*z + 5*z^2) - 2*y^3*z*(14 + 41*z + 5*z^2))) + 
    64*r^10*(6*y^7 + y^6*(-4 + 18*x - 3*z) + 
      2*y^5*(-17 + 9*x^2 - 9*z - x*(10 + 3*z)) + 
      y^4*(64 + 6*x^3 + 177*z + 18*z^2 + 38*x*(-1 + 2*z) - x^2*(40 + 3*z)) - 
      4*z^2*(3*x^2 + z*(5 + 3*z) - x*(5 + 6*z)) + 
      y*z*(-24 - 18*x^3 - 232*z - 28*z^2 + 21*z^3 + x^2*(72 + 51*z) - 
        12*x*(-5 + z + 4*z^2)) + y^2*(8 + 180*z + 508*z^2 + 42*z^3 + 
        6*x^3*(3 + 2*z) + 4*x*(-6 - 14*z + 13*z^2) - 
        x^2*(12 + 185*z + 18*z^2)) - 2*y^3*(20 + 12*x^3 + 156*z + 144*z^2 - 
        3*z^3 - x^2*(17 + 58*z) + x*(-32 + 40*z + 30*z^2))) + 
    r^2*(x - z)^2*(x^7*(4*y^2 + 19*y*z - 9*z^2) + 
      x^6*(20*y^3 + 2*y*(37 - 46*z)*z + y^2*(-2 + 5*z) + 3*z^2*(-4 + 9*z)) + 
      x^4*(40*y^5 + 4*y^3*z*(145 + 23*z) - 6*y^4*(2 + 81*z) + 
        z^3*(8 - 308*z + 9*z^2) - 2*y*z^2*(162 - 387*z + 65*z^2) + 
        y^2*z*(-116 - 326*z + 163*z^2)) + 
      x^5*(40*y^4 - 4*y^2*z*(-79 + 27*z) - 2*y^3*(4 + 99*z) + 
        z^2*(8 + 128*z - 27*z^2) + y*z*(-40 - 308*z + 165*z^2)) + 
      x^2*(4*y^7 + 2*y^5*z*(181 + 46*z) - y^6*(2 + 303*z) + 
        8*z^4*(20 + 97*z - 11*z^2) - 8*y^3*z^2*(193 + 121*z + 5*z^2) + 
        4*y*z^3*(96 - 240*z + 181*z^2) + y^4*z*(-100 + 1104*z + 229*z^2) + 
        2*y^2*z^2*(184 + 538*z - 66*z^2 + 9*z^3)) + 
      z*(-16*y^8 + 4*y^7*(6 + 5*z) + 16*z^5*(6 + 13*z) - 
        2*y^5*z*(98 + 71*z + 7*z^2) - 32*y*z^3*(-6 - 11*z + 8*z^2) + 
        y^6*(-8 + 118*z + 17*z^2) + 4*y^3*z^2*(112 + 248*z + 45*z^2) - 
        y^4*z*(-64 + 228*z + 276*z^2 + 7*z^3) + 
        8*y^2*z^2*(-16 - 114*z - 40*z^2 + 11*z^3)) + 
      x^3*(20*y^6 + y^4*z*(592 + 187*z) - y^5*(8 + 521*z) + 
        4*y^3*z*(-36 + 143*z + 25*z^2) + 8*z^3*(-4 - 39*z + 35*z^2) - 
        2*y^2*z^2*(624 - 144*z + 41*z^2) + 2*y*z^2*(104 + 364*z - 536*z^2 + 
          19*z^3)) - x*z*(100*y^7 - 6*y^6*(22 + 7*z) + 16*z^4*(14 + 43*z) + 
        y^5*(40 - 620*z - 171*z^2) + 8*y^2*z^2*(-108 - z + 20*z^2) + 
        y^4*z*(824 + 768*z + 75*z^2) + 2*y^3*z*(-112 - 16*z - 66*z^2 + 
          9*z^3) + 8*y*z^2*(32 + 90*z - 103*z^2 + 24*z^3))) + 
    16*r^8*(-18*y^8 + 22*y^7*(2 + z) - y^6*(34 + 44*z + 3*z^2) + 
      2*y^4*z*(160 + 376*z + 63*z^2) + 4*z^3*(-4 - 52*z - 28*z^2 + 3*z^3) + 
      8*y^3*z*(-32 - 217*z - 140*z^2 + 6*z^3) - 
      y^5*(-8 + 106*z + z^2 + 6*z^3) + 2*y*z^2*(-120 - 384*z + 188*z^2 + 
        101*z^3) + y^2*z*(64 + 1216*z + 1856*z^2 - 234*z^3 + 3*z^4) + 
      6*x^5*y*(2*y^2 + 3*z - y*(3 + z)) + x^4*(18*y^4 + y^3*(10 - 88*z) + 
        36*z^2 - 3*y*z*(28 + 25*z) + y^2*(-24 + 229*z + 9*z^2)) - 
      4*x^3*(9*y^5 + 6*z^2*(1 + 4*z) + y^4*(-37 + 49*z) + 
        y*z*(64 - 17*z - 24*z^2) - 3*y^3*(-14 + 4*z + 5*z^2) + 
        2*y^2*(-7 - 52*z + 40*z^2)) - 2*x^2*(48*y^6 + y^5*(-122 + 65*z) + 
        y^4*(110 + 161*z - 39*z^2) + 4*z^2*(6 + 13*z - 12*z^2) + 
        y^2*(8 + 384*z + 682*z^2 - 120*z^3) + y^3*(-44 - 602*z - 270*z^2 + 
          3*z^3) + y*z*(-32 - 376*z - 124*z^2 + 21*z^3)) - 
      2*x*(36*y^7 - 3*y^6*(28 + z) + y^5*(60 + 107*z - 12*z^2) + 
        2*y^3*z*(34 + 229*z + 59*z^2) + 2*y^4*(-6 - 101*z - 157*z^2 + 
          3*z^3) + 8*z^2*(-1 - 16*z - 15*z^2 + 3*z^3) + 
        y^2*z*(32 + 176*z - 382*z^2 + 51*z^3) + 
        2*y*z*(-4 - 120*z + 182*z^2 + 111*z^3))) + 
    4*r^6*(16*y^9 + 6*x^7*y*(y - z) - 20*y^8*(2 + z) + 
      2*y^7*(16 + 32*z + z^2) - 4*y^6*(2 + 21*z + 59*z^2) + 
      y^5*z*(56 + 176*z - 204*z^2 - 21*z^3) + 
      8*y^3*z^2*(-84 - 618*z - 193*z^2 + 32*z^3) + 
      4*z^4*(-32 - 176*z - 76*z^2 + 33*z^3) + 
      8*y*z^3*(-96 - 74*z + 267*z^2 + 72*z^3) + 
      y^4*z*(-16 + 544*z + 2300*z^2 + 484*z^3 - 3*z^4) + 
      4*y^2*z^2*(48 + 880*z + 530*z^2 - 445*z^3 + 6*z^4) + 
      x^6*(-18*y^3 + y^2*(44 - 91*z) - 36*z^2 + y*z*(40 + 33*z)) - 
      2*x^5*(55*y^4 + 12*(2 - 5*z)*z^2 - 8*y^3*(9 + 2*z) + 
        y^2*(12 + 332*z - 134*z^2) + 2*y*z*(-102 + 25*z + 12*z^2)) + 
      x^4*(-130*y^5 + y^4*(104 + 705*z) + 2*y^2*z*(492 + 890*z - 141*z^2) + 
        4*z^2*(28 + 112*z - 39*z^2) + 4*y^3*(6 - 464*z + 57*z^2) + 
        y*z*(48 - 1328*z - 76*z^2 + 21*z^3)) + 
      2*x^3*(8*y^6 + y^5*(-80 + 547*z) - 2*y^4*(-44 + 486*z + 89*z^2) + 
        4*z^2*(-4 - 36*z - 129*z^2 + 12*z^3) + 
        4*y*z*(-12 - 180*z + 230*z^2 + 27*z^3) + 
        y^2*z*(256 + 412*z - 1412*z^2 + 51*z^3) - 
        2*y^3*(8 - 70*z - 334*z^2 + 79*z^3)) + 
      x^2*(124*y^7 + 4*y^6*(-79 + 150*z) + y^5*(240 - 952*z - 511*z^2) - 
        16*y*z^2*(-17 - 202*z + 16*z^2 + 2*z^3) - 
        8*z^3*(44 + 28*z - 133*z^2 + 3*z^3) + 8*y^3*z*(90 + 740*z - 45*z^2 + 
          12*z^3) - 2*y^4*(24 + 100*z + 654*z^2 + 61*z^3) - 
        y^2*z*(240 + 3776*z + 2816*z^2 - 2240*z^3 + 3*z^4)) + 
      2*x*(40*y^8 + y^7*(-96 + 37*z) + y^6*(72 - 50*z - 80*z^2) + 
        2*z^3*(32 + 272*z + 176*z^2 - 141*z^3) + 
        y^4*z*(80 + 1634*z + 540*z^2 - 3*z^3) - 
        2*y^5*(8 + 19*z + 291*z^2 + 10*z^3) - 2*y^2*z^2*
         (56 + 120*z - 842*z^2 + 161*z^3) - y^3*z*(32 + 872*z + 1156*z^2 - 
          32*z^3 + 3*z^4) - 6*y*z^2*(-16 - 72*z + 352*z^2 + 101*z^3 + 
          4*z^4))) - 2*r^4*(3*x^8*(3*y^2 + y*z - 2*z^2) + 
      2*x^7*(10*y^3 + y^2*(6 - 76*z) + y*(72 - 11*z)*z + 2*z^2*(-11 + 6*z)) + 
      x^6*(-26*y^4 + y^3*(76 - 482*z) + 12*z^2*(2 + 21*z - 3*z^2) + 
        8*y*z*(18 - 83*z + 9*z^2) + 2*y^2*(-4 + 96*z + 231*z^2)) - 
      x^4*(151*y^6 - 3*y^5*(68 + 93*z) + y^4*(48 + 1232*z - 1194*z^2) + 
        4*y^3*z*(-248 - 377*z + 323*z^2) + y^2*z*(232 + 2000*z + 1952*z^2 - 
          259*z^3) + y*z^2*(280 - 3120*z + 1524*z^2 - 85*z^3) + 
        2*z^3*(144 + 564*z - 328*z^2 + 3*z^3)) - 
      2*x^5*(62*y^5 + 5*y^4*(-18 + 37*z) + y^3*(16 + 202*z - 665*z^2) - 
        12*z^3*(8 - 24*z + z^2) + y^2*z*(-320 - 4*z + 275*z^2) + 
        y*z*(48 + 528*z - 646*z^2 + 57*z^3)) - 
      2*x^3*(40*y^7 - y^6*(56 + 297*z) + y^5*(16 + 676*z - 113*z^2) + 
        16*y^4*z*(-27 - 31*z + 32*z^2) + 2*y^3*z*(48 - 132*z + 866*z^2 - 
          113*z^3) + y^2*z^2*(736 - 1392*z - 1734*z^2 + 5*z^3) + 
        2*z^3*(-16 - 148*z - 568*z^2 + 93*z^3) + 
        4*y*z^2*(-44 - 176*z + 486*z^2 - 160*z^3 + 3*z^4)) - 
      z*(-16*y^9 + y^8*(40 + 44*z) - 4*y^7*(8 - 9*z + z^2) + 
        y^5*z*(248 + 256*z - 336*z^2 - 25*z^3) + 
        y^6*(8 - 264*z - 216*z^2 + z^3) + 16*y*z^3*(-24 + 28*z + 106*z^2 + 
          7*z^3) + 8*z^4*(-16 - 48*z - 7*z^2 + 32*z^3) + 
        8*y^3*z^2*(-60 - 298*z + 96*z^2 + 53*z^3) + 
        2*y^4*z*(-32 + 164*z + 628*z^2 + 16*z^3 - 3*z^4) + 
        8*y^2*z^2*(16 + 216*z - 104*z^2 - 213*z^3 + 7*z^4)) - 
      2*x^2*(8*y^8 - 2*y^7*(6 + 91*z) + 4*y^6*(1 + 97*z + 31*z^2) + 
        2*y^5*z*(-128 - 5*z + 116*z^2) + y^4*z*(56 - 1028*z + 92*z^2 - 
          87*z^3) + 2*z^4*(-80 + 68*z + 576*z^2 - 21*z^3) + 
        y^3*z^2*(1032 + 1408*z - 1342*z^2 + 17*z^3) + 
        2*y*z^3*(72 + 964*z - 468*z^2 + 175*z^3) + 
        y^2*z^2*(-256 - 1360*z - 280*z^2 + 1140*z^3 + 9*z^4)) + 
      2*x*z*(54*y^8 - 2*y^7*(61 + 44*z) + y^6*(88 - 56*z - 65*z^2) + 
        y^5*(-20 + 504*z + 388*z^2 + 29*z^3) + 
        y^4*z*(-460 - 1080*z + 86*z^2 + 31*z^3) + 
        8*y^2*z^2*(36 - 138*z - 227*z^2 + 38*z^3) + 
        4*z^3*(-16 - 96*z - 11*z^2 + 150*z^3) + 
        y^3*z*(112 + 440*z + 1216*z^2 - 12*z^3 + 3*z^4) + 
        2*y*z^2*(-64 + 128*z + 1126*z^2 - 20*z^3 + 43*z^4))))*Log[r^2])/
  (4*(4*r^2*(-1 + y) + (x - z)^2)^2*(-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)^2) - 
 (z*(96*r^8*(-1 + y)^2*y*(2 - 4*y + y^2) - 8*r^6*(-1 + y)*
     (12*y^5 + 4*(-8 + 3*x - 6*z)*z - 4*y^4*(11 + 4*z) + 
      y^3*(60 - 18*x^2 + 120*z - 3*z^2 + x*(-32 + 15*z)) + 
      y^2*(36*x^2 - 7*x*(-8 + 3*z) - 3*(12 + 72*z + 5*z^2)) - 
      2*y*(6*x^2 + 3*x*(4 + 3*z) - 4*(1 + 18*z + 6*z^2))) - 
    (x - z)^3*(2*x^4*y^2 + x^3*(-1 + 2*y)*(y^2 - 4*z - 2*y*z) + 
      4*(-1 + y)*z*(y^4 + 4*y^2*z - y^3*(1 + z) - y*z*(7 + 6*z) + 
        z*(4 + 5*z + 2*z^2)) + x^2*(2*y^4 - 2*y^3*(4 + z) - 2*z*(9 + 8*z) + 
        y^2*(10 - 21*z + 2*z^2) + y*(-4 + 39*z + 20*z^2)) + 
      x*(2*y^5 + 2*y^4*(-5 + z) - 2*y^3*(-7 + 6*z) + 
        2*z*(8 + 19*z + 10*z^2) - y*z*(40 + 83*z + 22*z^2) + 
        y^2*(-6 + 34*z + 46*z^2))) + 
    2*r^4*(16*y^7 + 3*x^4*y*(2 - 10*y + 7*y^2) - 16*y^6*(1 + 3*z) + 
      y^5*(-96 + 320*z + 6*z^2) + 2*y*z*(320 + 368*z - 20*z^2 - 51*z^3) + 
      16*z*(-8 - 10*z + 3*z^3) + 2*y^4*(112 - 472*z - 141*z^2 + 8*z^3) - 
      4*y^3*(44 - 376*z - 243*z^2 + 22*z^3) + 
      y^2*(48 - 1344*z - 1272*z^2 + 112*z^3 + 51*z^4) + 
      x^3*(-44*y^4 + y^3*(152 - 51*z) + 39*y^2*(-4 + z) - 24*z + 
        48*y*(1 + z)) + x^2*(-78*y^5 + 32*z*(1 + 3*z) + y^4*(254 + 88*z) - 
        8*y*(2 + 27*z + 27*z^2) + y^3*(-280 - 376*z + 39*z^2) + 
        y^2*(120 + 472*z + 63*z^2)) + x*(-16*y^6 + 8*y^5*(16 + 7*z) - 
        4*y^4*(76 - 13*z + 15*z^2) - 8*z*(-18 + 4*z + 15*z^2) + 
        y^3*(320 - 652*z + 312*z^2 - 9*z^3) + 
        8*y*(4 - 81*z + 26*z^2 + 33*z^3) - y^2*(160 - 1048*z + 428*z^2 + 
          123*z^3))) + r^2*(3*x^6*y^2 - x^5*(30*y^3 - 6*z + 3*y*(4 + 3*z) + 
        2*y^2*(-23 + 6*z)) - 2*x^4*(22*y^4 + 2*z*(-4 + 9*z) - 
        2*y^3*(21 + 26*z) + y*(-2 + 2*z - 24*z^2) + 
        y^2*(21 + 68*z - 9*z^2)) + 2*z^2*(18*y^6 - 2*y^5*(24 + 13*z) + 
        2*y^4*(15 + 67*z + 3*z^2) - 4*y^3*(-3 + 77*z + 32*z^2) + 
        2*z*(32 + 40*z + 12*z^2 - 3*z^3) + 2*y*z*(-124 - 137*z - 25*z^2 + 
          3*z^3) + y^2*(-12 + 384*z + 317*z^2 + 24*z^3)) - 
      2*x^3*(14*y^5 - 2*y^4*(27 + 26*z) + 6*z*(12 + 8*z - 7*z^2) + 
        y^3*(84 - 6*z + 66*z^2) + y^2*(-60 + 230*z - 42*z^2 + 6*z^3) + 
        y*(16 - 240*z - 92*z^2 + 51*z^3)) - 
      x*z*(24*y^6 - 4*y^5*(6 + 19*z) + y^4*(-96 + 428*z + 8*z^2) + 
        2*z*(128 + 232*z + 80*z^2 - 27*z^3) + 2*y^3*(84 - 532*z - 346*z^2 + 
          7*z^3) + y*z*(-960 - 1584*z - 340*z^2 + 57*z^3) + 
        2*y^2*(-36 + 708*z + 906*z^2 + 73*z^3)) + 
      x^2*(-12*y^6 + 4*y^5*(18 + z) - 4*y^4*(39 - 13*z + 16*z^2) + 
        32*z*(4 + 14*z + 6*z^2 - 3*z^3) + 4*y^3*(36 - 70*z - 133*z^2 + 
          18*z^3) + 4*y*z*(-108 - 380*z - 102*z^2 + 27*z^3) + 
        y^2*(-48 + 528*z + 1680*z^2 + 104*z^3 + 3*z^4))))*Log[y])/
  (4*(-1 + y)^2*(4*r^2*(-1 + y) + (x - z)^2)^2) + 
 (y*(-192*r^12*(y - 2*z) + 16*r^10*(6*y^3 + 2*y^2*(4 + 6*x - 3*z) + 
      2*z*(4 - 11*x - 6*x^2 + 48*z) + y*(-4 + 6*x^2 + x*(8 - 18*z) - 66*z - 
        3*z^2)) - 4*r^8*(16*y^4 + 3*y^5 + 2*x^3*(6*y^2 + y*(8 - 9*z) - 
        22*z) + 3*x^4*(y - 2*z) + 8*y^2*z*(-13 + 7*z) - 16*z^2*(8 + 37*z) - 
      y^3*(8 + 80*z + 3*z^2) + 4*y*z*(14 + 130*z + 15*z^2) + 
      2*x*(6*y^4 - 3*y^3*(-8 + z) + 2*y*z*(-26 + 51*z) + 2*z*(2 + 75*z) - 
        y^2*(8 + 102*z + 3*z^2)) + x^2*(18*y^3 + 156*z^2 - 6*y^2*(-8 + 3*z) - 
        y*(8 + 168*z + 3*z^2))) + 2*r^6*(4*y^6 + x^5*(4*y - 11*z) - 
      8*y^4*z*(8 + z) - 4*y^2*z^2*(-44 + 3*z) + 176*z^3*(2 + 5*z) - 
      y^5*(2 + 7*z) + 2*y^3*z*(16 + 82*z + 9*z^2) - 
      4*y*z^2*(30 + 234*z + 59*z^2) + 2*x^3*(20*y^3 + 4*z*(1 + 30*z) + 
        y*z*(-50 + 39*z) - y^2*(4 + 47*z)) + 
      x^4*(20*y^2 + 6*z*(-2 + 5*z) - y*(2 + 51*z)) + 
      2*x^2*(20*y^4 + y^2*z*(-114 + 29*z) - 6*z^2*(2 + 31*z) - 
        y^3*(6 + 43*z) + 4*y*z*(6 + 77*z + 3*z^2)) + 
      x*(20*y^5 + 2*y^3*(-102 + z)*z - 168*y*z^2*(-1 + 2*z) - 
        y^4*(8 + 39*z) + 4*z^2*(-10 - 186*z + z^2) + 
        6*y^2*z*(12 + 90*z + 7*z^2))) + 2*z^3*(2*x^6 + x^5*(-1 + 8*y - 3*z) + 
      x^4*(12*y^2 + z*(-11 + 2*z) - y*(3 + 4*z)) + 
      2*z^2*(-y^4 + y^3*z + 8*z*(1 + z) - 2*y*z*(9 + 5*z) + y^2*(1 + 11*z)) + 
      x^3*(8*y^3 + y^2*(-3 + 6*z) - y*z*(31 + 8*z) + z*(6 + 13*z - z^2)) + 
      x^2*(2*y^4 + 2*(7 - 3*z)*z^2 + y^3*(-1 + 12*z) - y^2*z*(29 + 24*z) + 
        2*y*z*(4 + 12*z + 3*z^2)) + x*z*(5*y^4 + 16*y*z*(1 + z) - 
        y^3*(9 + 16*z) + 4*z*(-2 - 7*z + z^2) + y^2*(2 + 11*z + 9*z^2))) + 
    r^2*z^2*(6*x^6 + x^5*(-3 + 18*y - 26*z) + 
      2*x^4*(2*y^2 + z*(-23 + 9*z) - y*(3 + 29*z)) - 
      2*x^3*(22*y^3 + y^2*(-2 + z) + y*z*(43 + 13*z) + 
        z*(-14 - 83*z + 2*z^2)) + 2*x^2*(-33*y^4 + y^2*(3 - 65*z)*z + 
        6*(3 - 8*z)*z^2 + y^3*(9 + 41*z) + 2*y*z*(5 + 49*z + 12*z^2)) - 
      4*(2*y^6 + y^2*(5 - 56*z)*z^2 + 2*y^4*z*(-5 + 3*z) - y^5*(1 + 4*z) - 
        8*z^3*(4 + 5*z) + y^3*z*(5 + 18*z - 5*z^2) + 
        2*y*z^2*(-2 + 32*z + 27*z^2)) + x*(-38*y^5 + 2*y^3*(43 - 55*z)*z + 
        16*y*z^2*(3 + 10*z) + y^4*(15 + 68*z) + 8*z^2*(-6 - 32*z + 3*z^2) + 
        2*y^2*z*(-14 - 21*z + 36*z^2))) + 
    r^4*z*(4*x^6 + x^5*(-2 + 24*y - 45*z) + 
      2*x^4*(30*y^2 + z*(-22 + 25*z) - y*(5 + 79*z)) + 
      2*x^3*(40*y^3 + y*z*(-70 + 37*z) - 2*y^2*(5 + 49*z) + 
        z*(16 + 222*z - z^2)) + 2*x^2*(30*y^4 - 5*y^3*(2 + 9*z) - 
        y^2*z*(82 + 19*z) - 2*z^2*(10 + 99*z) + 
        2*y*z*(17 + 201*z + 18*z^2)) + 2*(2*y^6 + y^5*(-1 + 4*z) - 
        2*y^4*z*(4 + 9*z) + 16*z^3*(13 + 21*z) + 2*y^2*z^2*(10 + 71*z) + 
        2*y^3*z*(3 + 8*z + 10*z^2) - 4*y*z^2*(8 + 105*z + 57*z^2)) + 
      x*(24*y^5 + y^4*(-10 + z) - 16*y*(-4 + z)*z^2 - 14*y^3*z*(6 + 7*z) + 
        8*z^2*(-10 - 105*z + 3*z^2) + 2*y^2*z*(24 + 196*z + 57*z^2))))*
   Log[z/r^2])/(4*(-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)^2*(r^2 + z)^2) - 
 (y*z*(48*r^8*y - 4*r^6*(10*y^2 + y*(-4 + 20*x + 3*x^2 - 13*z) + 
      3*z*(-4 + 2*x + z)) + r^4*(x^3*(20*y + 6*z) + 
      x^2*(10*y^2 + y*(40 - 13*z) + z*(16 + 3*z)) - 
      4*x*(y^3 + y^2*(-9 + z) + 16*z + y*(4 + 9*z)) - 
      8*(y^2*(-1 + z) - 3*y*(-2 + z)*z + z*(-2 - 5*z + 2*z^2))) + 
    x*(2*x^4*(y + z) - 4*z^2*(y - y^2 + z + z^2) + 
      x^3*(2*y^2 - 5*z - y*(1 + 2*z)) + x^2*(y^2*(1 - 6*z) + y*z*(-5 + 2*z) + 
        2*z*(1 + 2*z - 2*z^2)) + x*z*(y - 4*y^3 + 10*y*z + 2*y^2*(1 + z) + 
        z*(-1 + 4*z + 2*z^2))) - r^2*(x^3*(9*y^2 + y*(4 - 9*z) - 8*z) + 
      x^4*(11*y + 7*z) + 4*z*(2*y^2*(-1 + z) + y*(1 + 2*z - 4*z^2) + 
        z*(-1 + 2*z^2)) - 2*x^2*(2*y^3 + 5*y^2*(-1 + z) + 
        y*(2 + 10*z - z^2) + z*(8 - 5*z + 2*z^2)) - 
      4*x*(-y^3 + y^4 + y*(5 - 7*z)*z + y^2*(-1 + z - z^2) + 
        z*(-2 - 4*z + 3*z^2))))*Re[noIRRC05])/
  (4*(r^2*y^2 + z*(-(x*y) + z))) + 
 (z*(4*r^6*y*(3*x*(-2 + y)*y - 2*y^2 + 12*z + 3*y*z) + 
    r^4*y*(6*x^3*y + x^2*(y*(28 - 27*z) - 12*z) - 
      2*x*(3*y^3 + y^2*(-12 + z) + 4*(7 - 3*z)*z + y*(4 + 18*z - 6*z^2)) + 
      4*(-2*y^2*(-1 + z) + 5*y*(-2 + z)*z + z*(4 + 8*z - 3*z^2))) + 
    x*(2*x^4*y^2 + x^3*y*(-y + 2*y^2 - 2*z*(2 + 3*z)) + 
      2*z^2*(y^2*(-1 + 2*z) + 2*z^2*(1 + 2*z) + y*(z - 6*z^2)) + 
      x*z*(-2*y^3*z - 4*z^2*(1 + 4*z) + y*z*(2 + 13*z - 6*z^2) + 
        y^2*(1 - 5*z + 8*z^2)) + x^2*(8*z^3 + y^3*(1 + 2*z) - 
        y^2*z*(7 + 10*z) + y*z*(2 + 3*z + 12*z^2))) - 
    r^2*(7*x^4*y^2 + x^3*y*(9*y^2 + y*(6 - 19*z) - z*(14 + 9*z)) + 
      4*y*z*(2*y^2*(-1 + z) + z^2*(1 + 2*z) + y*(1 + z - 4*z^2)) - 
      2*x*(6*z^4 + y^4*(-1 + 2*z) + y^3*(-2 + 5*z - 6*z^2) + 
        y^2*z*(10 - 13*z + 4*z^2) + y*z*(-4 - 4*z + 7*z^2)) + 
      x^2*(4*y^4 + y^3*(8 - 24*z) + 12*z^3 + 3*y*z*(-4 + 6*z + 3*z^2) + 
        y^2*(-4 - 18*z + 19*z^2))))*Re[noIRRD01])/
  (4*(r^2*y^2 + z*(-(x*y) + z))) + 
 (y*(48*r^8*y*z + x*z^2*(2*x^4 + x^3*(-1 + 6*y - 2*z) + 
      2*z*(y - 2*y^2 + z + 2*y*z) + x^2*(8*y^2 - 3*z - 2*y*(1 + 2*z)) + 
      x*(4*y^3 - 9*y*z - 2*y^2*(1 + 2*z) + z*(1 + 3*z))) - 
    4*r^6*(3*x^2*y*z + x*(6*y^3 + 14*y*z - 3*y^2*z + 6*z^2) + 
      z*(8*y^2 + 3*z^2 - 2*y*(2 + 5*z))) + 
    r^4*(4*(y - z)*(-2 + z)*z^2 + 2*x^3*z*(7*y + 3*z) + 
      x^2*(16*y^3 + 30*y^2*z + 2*y*(6 - 11*z)*z + z^2*(28 + 3*z)) + 
      2*x*(8*y^4 - 4*z^2 - 4*y*z*(1 + 3*z) + y^2*z*(10 + 3*z) - 
        y^3*(4 + 9*z))) + r^2*z*(4*z^2*(1 - y + z) - x^4*(4*y + 7*z) + 
      x^3*(-24*y^2 + 3*(-2 + z)*z + 2*y*(1 + z)) + 
      2*x*(-2*y^4 + 9*y^2*z + 3*z^3 + y^3*(1 + 2*z) - y*z*(4 + 9*z)) + 
      x^2*(-24*y^3 + y*(6 - 7*z)*z + z*(2 + z)^2 + 2*y^2*(5 + 11*z))))*
   Re[noIRRD02])/(4*(r^2*y^2 + z*(-(x*y) + z))) + 
 ((2048*r^14*(-1 + y)^2*y^2*z - 128*r^12*(-1 + y)*y*
     (6*y^5 + y^4*(2 + 6*x - 7*z) + y^2*z*(-40 + 8*x^2 - 45*z - 3*z^2 + 
        6*x*(7 + z)) + y^3*(-8 + 15*z + 12*z^2 + x*(-6 + 4*z)) + 
      y*z*(32 - 16*x^2 + 8*z - 11*z^2 + x*(-40 + 6*z)) + 
      z^2*(16 + 24*z - 9*z^2 + x*(-8 + 6*z))) - 
    (x - z)^3*z*(4*x^8*y*(y + z) + 2*x^7*(16*y^3 - 8*y*z - 3*z^3 - 
        y^2*(4 + z)) + x^6*(104*y^4 + 2*z^3*(4 + 9*z) - y^3*(54 + 101*z) + 
        y*z*(20 - 6*z - 57*z^2) + y^2*(4 - 84*z + 52*z^2)) - 
      2*z*(2*y^9 - 3*y^8*(1 + 2*z) + 2*y^6*z*(17 + 28*z - 4*z^2) - 
        16*z^5*(1 + 4*z + 3*z^2) + y^7*(1 - 17*z + 8*z^2) + 
        y^3*z^2*(48 + 112*z + 239*z^2 - 41*z^3) - 
        y^4*z^2*(130 + 198*z - 53*z^2 + 2*z^3) + 
        2*y^5*z*(-6 + 16*z - 31*z^2 + 3*z^3) + 2*y^2*z^3*
         (72 + 19*z - 112*z^2 + 7*z^3) + 4*y*z^3*(-16 - 36*z + 13*z^2 + 
          41*z^3)) + x^5*(183*y^5 - y^4*(143 + 327*z) + 
        y^2*z*(150 + 169*z - 225*z^2) - 2*z^3*(1 - 16*z + 9*z^2) + 
        y^3*(22 - 206*z + 248*z^2) + y*z*(-8 + 94*z + 36*z^2 + 123*z^3)) + 
      x^4*(192*y^6 - y^5*(197 + 493*z) + y^3*z*(441 + 848*z - 422*z^2) + 
        2*z^4*(-31 - 68*z + 3*z^2) + y^4*(45 - 307*z + 475*z^2) - 
        y*z^2*(152 + 145*z - 267*z^2 + 95*z^3) + 
        y^2*z*(-64 + 89*z - 363*z^2 + 313*z^3)) + 
      x^2*(44*y^8 - y^7*(65 + 202*z) + y^5*z*(397 + 1164*z - 241*z^2) + 
        16*z^5*(7 + 14*z - 3*z^2) + y^6*(23 - 111*z + 285*z^2) + 
        8*y*z^3*(32 + 42*z - 23*z^2 + 57*z^3) - 
        y^3*z^2*(552 + 1049*z - 1315*z^2 + 137*z^3) + 
        y^4*z*(-140 - 587*z - 1631*z^2 + 221*z^3) + 
        2*y^2*z^2*(96 + 418*z + 456*z^2 - 528*z^3 + 15*z^4)) + 
      x^3*(122*y^7 - 3*y^6*(51 + 139*z) + y^4*z*(607 + 1489*z - 417*z^2) + 
        16*z^4*(1 + 2*z + 9*z^2) + y^5*(45 - 269*z + 483*z^2) - 
        y^2*z^2*(472 + 627*z - 942*z^2 + 172*z^3) + 
        y^3*z*(-156 - 331*z - 1380*z^2 + 368*z^3) + 
        y*z^2*(64 + 20*z - 94*z^2 - 637*z^3 + 25*z^4)) + 
      x*(7*y^9 - 2*y^8*(6 + 25*z) + y^6*z*(99 + 382*z - 88*z^2) - 
        32*z^5*(1 + 8*z + 9*z^2) + y^7*(5 - 5*z + 93*z^2) + 
        2*y^2*z^4*(-160 - 461*z + 211*z^2) - y^4*z^2*(216 + 665*z - 704*z^2 + 
          54*z^3) + y^5*z*(-48 - 333*z - 750*z^2 + 77*z^3) + 
        y^3*z^2*(144 + 1172*z + 1440*z^2 - 641*z^3 + 15*z^4) - 
        4*y*z^3*(32 + 140*z + 29*z^2 - 160*z^3 + 25*z^4))) + 
    32*r^10*(6*y^9 + y^8*(44 + 18*x - 11*z) + 
      2*y^7*(-53 + 9*x^2 + x*(38 - 13*z) - 58*z + 6*z^2) - 
      4*z^4*(3*x^2 + x*(4 - 6*z) + z*(-4 + 3*z)) + 
      y^6*(24 + 6*x^3 + x^2*(8 - 15*z) + 169*z + 166*z^2 - 3*z^3 + 
        x*(-206 - 26*z + 30*z^2)) + y^3*z*(-192 - 246*x^3 - 24*x^4 - 176*z + 
        180*z^2 - 47*z^3 + 6*z^4 + x^2*(20 + 227*z + 44*z^2) + 
        x*(480 + 926*z + 68*z^2 - 60*z^3)) + 
      2*y^5*(32 + 2*x^3*(-6 + z) - 5*z - 268*z^2 - 81*z^3 + 
        x^2*(-49 + 100*z + 12*z^2) + x*(56 + 146*z + 18*z^2 - 3*z^3)) + 
      y^4*(-32 + 96*z + 4*x^4*z + 572*z^2 + 469*z^3 + 6*z^4 + 
        2*x^3*(9 + 38*z + 3*z^2) - 2*x*z*(267 + 418*z + 13*z^2) - 
        x^2*(-72 + 205*z + 90*z^2 + 3*z^3)) + 
      y*z^2*(128 + x^3*(32 - 18*z) + 384*z + 176*z^2 - 186*z^3 + 21*z^4 + 
        3*x^2*z*(-44 + 17*z) - 2*x*(96 + 64*z - 121*z^2 + 24*z^3)) + 
      y^2*z*(24*x^4 + x^2*z*(-140 + 73*z - 18*z^2) + 
        2*x^3*(80 - 21*z + 6*z^2) - 2*x*(96 - 24*z - 31*z^2 + 67*z^3) + 
        2*(32 - 80*z - 440*z^2 - 60*z^3 + 75*z^4))) + 
    8*r^8*(-48*y^10 + 8*x^6*(-2 + y)*y^2*z + 122*y^9*z + 
      y^8*(304 + 252*z - 151*z^2) + 4*z^5*(16 + 32*z - 52*z^2 + 3*z^3) + 
      y^7*(-448 - 966*z - 505*z^2 + 82*z^3) + 
      y^4*z*(144 + 2624*z + 4432*z^2 + 2508*z^3 - 279*z^4) + 
      y^6*(224 + 576*z + 2316*z^2 + 868*z^3 + 9*z^4) + 
      y^2*z^2*(-512 - 4560*z - 4672*z^2 + 2016*z^3 + 620*z^4 + 3*z^5) - 
      y^5*(32 + 3384*z^2 + 4634*z^3 + 413*z^4 + 6*z^5) + 
      2*y^3*z*(-64 - 328*z + 1128*z^2 + 64*z^3 - 473*z^4 + 21*z^5) + 
      2*y*z^2*(128 + 832*z + 1112*z^2 - 280*z^3 - 516*z^4 + 169*z^5) + 
      2*x^5*y*(6*y^4 + 123*y^2*z + 3*z^2*(-8 + 3*z) - y^3*(9 + 19*z) - 
        3*y*z*(40 - 7*z + z^2)) + x^4*(-12*y^6 + 36*z^4 - 
        2*y^5*(-83 + 89*z) + y*z^2*(-160 + 252*z - 75*z^2) + 
        y^3*z*(372 - 295*z - 52*z^2) + y^4*(-168 + 245*z + 33*z^2) + 
        y^2*z*(-320 + 468*z - 41*z^2 + 9*z^3)) - 
      2*x^3*(78*y^7 + 24*z^4*(-3 + 2*z) + y^6*(-238 + 47*z) + 
        2*y^5*(56 + 316*z + 9*z^2) + y^3*z*(856 + 1245*z + 160*z^2 - 
          30*z^3) - y^2*z*(320 + 200*z + 31*z^2 + 26*z^3) + 
        y^4*(48 - 1257*z - 480*z^2 + 47*z^3) - 
        y*z^2*(320 + 312*z - 363*z^2 + 48*z^3)) - 
      2*x^2*(138*y^8 + 8*(29 - 6*z)*z^5 - 2*y^7*(97 + 69*z) + 
        y^6*(-168 + 849*z + 167*z^2) - 2*y^2*z^2*(200 + 274*z - 177*z^2 + 
          6*z^3) + y*z^3*(656 + 592*z - 553*z^2 + 21*z^3) - 
        y^5*(-336 + 905*z + 1506*z^2 + 25*z^3) + 
        y^4*(-112 + 308*z + 714*z^2 + 751*z^3 - 45*z^4) + 
        y^3*z*(-144 + 1160*z - 1314*z^2 - 509*z^3 + 3*z^4)) - 
      2*x*(96*y^9 - 12*y^8*(4 + 15*z) + y^7*(-352 + 105*z + 208*z^2) + 
        y^6*(480 + 461*z - 542*z^2 - 90*z^3) + 
        8*z^4*(4 + 8*z - 33*z^2 + 3*z^3) - y^5*(192 + 656*z + 1890*z^2 - 
          297*z^3 + 24*z^4) + y^3*z*(-304 - 2744*z - 2884*z^2 + 431*z^3 + 
          322*z^4) + y*z^2*(320 + 944*z - 520*z^2 - 844*z^3 + 447*z^4) + 
        y^4*(16 + 504*z + 4652*z^2 + 2477*z^3 - 617*z^4 + 6*z^5) + 
        y^2*z*(64 + 80*z - 952*z^2 + 1116*z^3 + 82*z^4 + 51*z^5))) + 
    r^2*(8*x^10*y*z*(2*y + z) + 2*x^9*(6*y^4 + 17*y^3*z + 
        2*y^2*(10 - 17*z)*z - 6*z^4 - 5*y*z^2*(-4 + 3*z)) + 
      x^8*(60*y^5 - 42*y^3*z*(-10 + 3*z) + 12*z^4*(-6 + 5*z) - 
        y^4*(16 + 251*z) + 4*y*z^2*(-60 - 31*z + 2*z^2) + 
        y^2*z*(-120 - 208*z + 25*z^2)) + x^7*(120*y^6 - y^5*(64 + 1199*z) + 
        8*z^4*(13 + 60*z - 15*z^2) - 2*y^3*z*(362 + 877*z + 203*z^2) + 
        2*y^4*(2 + 797*z + 588*z^2) + y*z^2*(320 + 740*z - 390*z^2 + 
          157*z^3) + 2*y^2*z*(32 - 350*z + 739*z^2 + 168*z^3)) + 
      2*z^3*(-15*y^10 + y^9*(41 + 47*z) + y^8*(-40 + 81*z - 64*z^2) + 
        y^6*z*(424 + 177*z + 370*z^2 - 59*z^3) + 
        32*z^5*(-2 - 9*z - 2*z^2 + 6*z^3) + y^7*(14 - 405*z - 375*z^2 + 
          70*z^3) + y^3*z^2*(480 - 152*z + 994*z^2 + 812*z^3 - 89*z^4) + 
        y^4*z^2*(-1488 - 2364*z - 1225*z^2 + 313*z^3 + 2*z^4) - 
        4*y^2*z^3*(-384 - 368*z + 399*z^2 + 131*z^3 + 7*z^4) + 
        y^5*z*(-144 + 1236*z + 1185*z^2 - 313*z^3 + 19*z^4) - 
        4*y*z^3*(128 + 264*z - 118*z^2 - 323*z^3 + 40*z^4)) + 
      x^5*(60*y^8 - y^7*(64 + 2219*z) + 4*y^6*(3 + 899*z + 1838*z^2) - 
        4*y^5*z*(526 + 1340*z + 2149*z^2) + y^3*z^2*(4372 + 10392*z - 
          7508*z^2 - 4029*z^3) - 4*z^5*(124 + 338*z - 504*z^2 + 15*z^3) + 
        4*y^4*z*(111 - 984*z + 552*z^2 + 1667*z^3) + 
        4*y*z^3*(-384 - 789*z + 684*z^2 - 1169*z^3 + 106*z^4) + 
        4*y^2*z^2*(-192 - 579*z - 2253*z^2 + 1703*z^3 + 116*z^4)) + 
      x^6*(120*y^7 - y^6*(96 + 2225*z) + 2*y^5*(6 + 1571*z + 2319*z^2) - 
        y^4*z*(1670 + 4166*z + 3525*z^2) + 2*y^2*z^2*(860 + 1595*z - 
          2397*z^2 - 350*z^3) + 8*z^4*(-3 - 7*z - 168*z^2 + 15*z^3) + 
        2*y^3*z*(140 - 787*z + 2469*z^2 + 1180*z^3) - 
        2*y*z^2*(64 - 100*z + 447*z^2 - 1160*z^3 + 194*z^4)) + 
      x^4*(12*y^9 - 2*y^8*(8 + 633*z) - 2*y^6*z*(801 + 2387*z + 5157*z^2) + 
        y^7*(4 + 2424*z + 6294*z^2) + y^4*z^2*(5824 + 20938*z + 6112*z^2 - 
          7311*z^3) + 4*y^5*z*(95 - 1235*z - 1385*z^2 + 2351*z^3) + 
        4*z^5*(32 + 438*z + 1078*z^2 - 426*z^3 + 3*z^4) + 
        y^2*z^3*(-3104 - 1944*z + 20512*z^2 - 4234*z^3 + 53*z^4) + 
        2*y^3*z^2*(-728 - 3056*z - 9965*z^2 + 1204*z^3 + 1560*z^4) + 
        2*y*z^3*(384 + 2216*z + 2930*z^2 - 4007*z^3 + 2662*z^4 - 114*z^5)) + 
      x*z^2*(84*y^10 - 32*y^9*(7 + 16*z) + y^8*(208 + 230*z + 952*z^2) + 
        y^7*(-68 + 1512*z + 3092*z^2 - 955*z^3) - 
        64*z^5*(-4 - 26*z - 4*z^2 + 33*z^3) + 
        2*y^6*z*(-960 - 2950*z - 3069*z^2 + 436*z^3) + 
        2*y^4*z^2*(2800 + 9150*z + 3680*z^2 - 2469*z^3 + 50*z^4) + 
        2*y^2*z^3*(-2112 - 2480*z + 4018*z^2 - 474*z^3 + 127*z^4) - 
        2*y^5*z*(-336 + 694*z + 1024*z^2 - 2680*z^3 + 281*z^4) + 
        y^3*z^2*(-2112 - 8096*z - 12968*z^2 - 216*z^3 + 2612*z^4 + 21*z^5) - 
        8*y*z^3*(-256 - 760*z + 224*z^2 + 1073*z^3 - 292*z^4 + 37*z^5)) + 
      x^3*z*(-396*y^9 + y^8*(898 + 3072*z) - 
        2*y^7*(346 + 1562*z + 3495*z^2) + y^5*z*(3744 + 20756*z + 18960*z^2 - 
          6471*z^3) + 64*z^5*(4 - 30*z - 97*z^2 + 12*z^3) + 
        2*y^6*(92 - 1180*z - 3069*z^2 + 3766*z^3) - 
        2*y^3*z^2*(2032 + 5028*z - 10528*z^2 - 3261*z^3 + 512*z^4) + 
        4*y^4*z*(-280 - 1718*z - 5321*z^2 - 3358*z^3 + 1086*z^4) + 
        4*y^2*z^2*(384 + 2168*z + 1424*z^2 - 6405*z^3 + 232*z^4 - 45*z^5) + 
        y*z^3*(512 - 3744*z - 8056*z^2 + 10832*z^3 - 3782*z^4 + 49*z^5)) - 
      x^2*z*(54*y^10 - 2*y^9*(71 + 401*z) + 2*y^8*(64 + 637*z + 1345*z^2) - 
        2*y^7*(20 - 7*z - 789*z^2 + 1805*z^3) + 
        y^6*z*(-888 - 9496*z - 12810*z^2 + 3219*z^3) + 
        2*y^5*z*(192 + 2604*z + 7023*z^2 + 7936*z^3 - 1344*z^4) + 
        16*z^5*(8 + 92*z - 35*z^2 - 308*z^3 + 9*z^4) + 
        y^4*z^2*(1504 + 12968*z - 1038*z^2 - 12012*z^3 + 1217*z^4) + 
        2*y^2*z^3*(192 + 1392*z + 4032*z^2 - 6873*z^3 + 110*z^4 - 27*z^5) - 
        2*y^3*z^2*(576 + 6960*z + 11248*z^2 - 5314*z^3 - 3730*z^4 + 25*z^5) - 
        8*y*z^3*(-128 - 656*z + 228*z^2 + 1354*z^3 - 897*z^4 + 198*z^5))) - 
    r^4*(4*x^9*y*z*(5*y + z) + 2*x^8*(12*y^4 - 49*y^3*z + 
        y^2*(120 - 41*z)*z - 15*y*(-4 + z)*z^2 - 3*z^4) + 
      x^7*(y^4*(144 - 723*z) + 8*z^4*(-19 + 3*z) - 3*y^2*z^2*(264 + 31*z) + 
        y*z^3*(-424 + 121*z) + y^3*z*(648 + 319*z)) - 
      x^6*(336*y^6 + y^5*(-752 + 687*z) + y^4*(208 + 1796*z - 1942*z^2) + 
        12*z^4*(24 - 58*z + 3*z^2) + 2*y^3*z*(-936 - 164*z + 439*z^2) + 
        2*y^2*z*(320 + 616*z - 266*z^2 - 449*z^3) + 
        y*z^2*(1280 + 144*z - 480*z^2 + 199*z^3)) + 
      x^5*(-864*y^7 + y^6*(1616 + 2173*z) + 2*y^5*(-352 - 4548*z + 597*z^2) + 
        y^4*(48 + 8264*z + 12220*z^2 - 1527*z^3) + 
        8*z^4*(60 + 272*z - 165*z^2 + 3*z^3) + 
        y^3*z*(-3504 - 7320*z - 9412*z^2 + 2179*z^3) + 
        2*y^2*z*(192 - 1320*z + 3756*z^2 + 1566*z^3 - 805*z^4) + 
        y*z^2*(1920 + 4848*z - 1480*z^2 - 404*z^3 + 111*z^4)) + 
      x^4*(-936*y^8 + 3*y^7*(592 + 1937*z) - 16*y^6*(59 + 970*z + 296*z^2) + 
        4*y^4*z*(-1642 - 2128*z - 8550*z^2 + 127*z^3) + 
        y^5*(112 + 14272*z + 23084*z^2 + 1929*z^3) + 
        y^3*z*(1248 - 10152*z + 10680*z^2 + 21736*z^3 - 3053*z^4) - 
        2*z^4*(48 + 432*z + 2976*z^2 - 652*z^3 + 3*z^4) + 
        2*y^2*z^2*(3696 + 4372*z - 7744*z^2 - 4976*z^3 + 585*z^4) + 
        y*z^2*(-768 - 864*z - 8552*z^2 + 5944*z^3 + 492*z^4 + 17*z^5)) - 
      2*z*(-40*y^11 + 2*y^10*(80 + 79*z) - y^9*(240 + 54*z + 253*z^2) + 
        16*z^6*(8 - 39*z - 48*z^2 + 18*z^3) + y^8*(160 - 1140*z - 738*z^2 + 
          285*z^3) + y^7*(-40 + 2188*z + 2048*z^2 + 812*z^3 - 226*z^4) + 
        2*y^6*z*(-768 + 768*z + 458*z^2 - 389*z^3 + 22*z^4) + 
        y^4*z^2*(4640 + 5840*z + 2508*z^2 - 2828*z^3 - 50*z^4 - 3*z^5) - 
        2*y^2*z^3*(1920 + 1648*z - 3248*z^2 - 906*z^3 + 1166*z^4 + z^5) + 
        y^5*z*(384 - 6072*z - 7716*z^2 + 528*z^3 + 982*z^4 + 35*z^5) - 
        4*y^3*z^2*(288 - 640*z - 98*z^2 + 818*z^3 - 477*z^4 + 80*z^5) + 
        4*y*z^3*(256 + 352*z - 624*z^2 - 666*z^3 + 712*z^4 + 213*z^5)) + 
      x*z*(748*y^10 - 20*y^9*(125 + 114*z) + 64*z^6*(-58 - 80*z + 45*z^2) + 
        y^8*(3112 + 668*z + 2814*z^2) + y^7*(-1728 + 11952*z + 6180*z^2 - 
          2645*z^3) + y^5*z*(10784 + 720*z + 20544*z^2 + 4196*z^3 + 63*z^4) + 
        y^6*(368 - 18848*z - 20168*z^2 - 4628*z^3 + 1597*z^4) + 
        2*y^3*z^2*(-7456 - 3192*z + 11736*z^2 + 13572*z^3 - 3092*z^4 + 
          3*z^5) + 4*y*z^3*(256 - 3056*z - 3388*z^2 + 4432*z^3 + 1074*z^4 + 
          73*z^5) + 16*y^2*z^2*(192 + 108*z + 1106*z^2 - 225*z^3 - 660*z^4 + 
          114*z^5) - y^4*z*(2240 - 21680*z + 6224*z^2 + 43040*z^3 - 344*z^4 + 
          279*z^5)) - x^3*(480*y^9 - 2*y^8*(496 + 2915*z) + 
        y^7*(608 + 14576*z + 9055*z^2) + 32*z^5*(40 + 54*z - 258*z^2 + 
          21*z^3) - 2*y^6*(48 + 6808*z + 8184*z^2 + 3453*z^3) + 
        y^5*z*(6416 - 8448*z + 30512*z^2 + 4165*z^3) - 
        4*y^3*z^2*(4244 + 7936*z + 3984*z^2 - 6024*z^3 + 503*z^4) + 
        y^4*z*(-1392 + 27168*z + 12336*z^2 - 36112*z^3 + 1091*z^4) + 
        8*y*z^3*(768 + 954*z - 1842*z^2 + 760*z^3 + 3*z^5) + 
        y^2*z^2*(3072 + 1776*z + 18944*z^2 - 11168*z^3 - 12864*z^4 + 
          285*z^5)) + x^2*(-96*y^10 + y^9*(224 + 2942*z) - 
        2*y^8*(80 + 4064*z + 3313*z^2) - 4*y^6*z*(1016 - 5104*z + 536*z^2 + 
          1335*z^3) + y^7*(32 + 8352*z + 4812*z^2 + 6573*z^3) + 
        16*z^5*(16 + 240*z + 356*z^2 - 406*z^3 + 9*z^4) + 
        4*y^4*z^2*(4672 + 7424*z + 12772*z^2 - 3231*z^3 + 285*z^4) + 
        4*y^5*z*(220 - 8152*z - 8024*z^2 + 3223*z^3 + 430*z^4) - 
        2*y^2*z^3*(5696 + 4896*z - 10144*z^2 - 1992*z^3 + 3926*z^4 + 9*z^5) - 
        4*y*z^3*(-768 - 3440*z - 3748*z^2 + 5452*z^3 + 208*z^4 + 139*z^5) - 
        y^3*z^2*(4160 - 2112*z + 49072*z^2 + 44256*z^3 - 16316*z^4 + 
          487*z^5))) + 2*r^6*(96*y^11 + 4*x^8*y^2*z - 16*y^10*(20 + 17*z) + 
      y^9*(384 + 480*z + 334*z^2) + 2*x^7*y*(3*y^3 - 41*y^2*z + 
        y*(80 - 7*z)*z + (16 - 3*z)*z^2) + 64*z^6*(7 - z - 20*z^2 + 3*z^3) - 
      2*y^8*(96 + 16*z + 416*z^2 + 87*z^3) + 
      y^7*(32 - 128*z - 248*z^2 + 570*z^3 - 163*z^4) + 
      y^6*z*(-208 + 4240*z + 8480*z^2 + 208*z^3 + 201*z^4) + 
      y^4*z^2*(5888 + 16720*z + 17856*z^2 + 3872*z^3 - 1432*z^4 - 3*z^5) + 
      8*y^2*z^3*(-864 - 2296*z - 152*z^2 + 1390*z^3 - 116*z^4 + 3*z^5) - 
      y^5*z*(-160 + 7712*z + 23168*z^2 + 12616*z^3 - 1484*z^4 + 15*z^5) - 
      2*y^3*z^2*(832 - 1152*z - 3640*z^2 + 4112*z^3 + 836*z^4 + 59*z^5) + 
      8*y*z^3*(256 + 816*z + 300*z^2 - 814*z^3 - 28*z^4 + 233*z^5) + 
      x^6*(-78*y^5 - 36*z^4 - 19*y^4*(-8 + 5*z) + y^3*z*(-516 + 121*z) + 
        y^2*z*(640 - 484*z + 3*z^2) + y*z^2*(320 - 204*z + 33*z^2)) - 
      2*x^5*(135*y^6 + 12*(14 - 5*z)*z^4 - 2*y^5*(28 + 243*z) - 
        3*y^3*z*(376 + 367*z + 42*z^2) + y^4*(-144 + 1713*z + 62*z^2) + 
        y^2*z*(320 + 744*z + 155*z^2 - 41*z^3) + 
        y*z^2*(320 + 552*z - 363*z^2 + 24*z^3)) - 
      x^4*(90*y^7 + y^6*(1032 - 2585*z) + 4*z^4*(48 - 340*z + 39*z^2) + 
        2*y^5*(-816 + 1587*z + 902*z^2) + y^4*(480 + 1064*z - 4740*z^2 - 
          1513*z^3) + y^3*z*(-1312 - 4160*z + 4564*z^2 + 491*z^3) + 
        y*z^2*(1280 - 1248*z - 1904*z^2 + 1318*z^3 - 21*z^4) + 
        2*y^2*z*(320 + 944*z - 324*z^2 - 1312*z^3 + 87*z^4)) + 
      2*x^3*(288*y^8 + y^7*(-1312 + 1013*z) - 
        2*y^6*(-808 - 613*z + 671*z^2) + 16*z^4*(14 + 56*z - 69*z^2 + 
          3*z^3) + y^5*(-640 - 4956*z - 3672*z^2 + 1361*z^3) + 
        y^4*(48 + 4056*z + 12168*z^2 - 490*z^3 - 985*z^4) + 
        2*y^3*z*(-888 - 3100*z - 5336*z^2 + 665*z^3 + 23*z^4) + 
        2*y*z^2*(640 + 1752*z - 580*z^2 - 938*z^3 + 279*z^4) + 
        y^2*z*(256 - 720*z + 1768*z^2 + 2904*z^3 - 2008*z^4 + 51*z^5)) + 
      x^2*(864*y^9 - 12*y^8*(232 + 11*z) + y^7*(3104 + 4924*z - 831*z^2) + 
        4*y^6*(-336 - 2686*z - 4187*z^2 + 398*z^3) + 
        y^5*(160 + 9264*z + 29152*z^2 + 13852*z^3 - 2227*z^4) - 
        8*z^4*(8 + 136*z + 520*z^2 - 232*z^3 + 3*z^4) + 
        y^4*z*(-4496 - 6768*z - 26072*z^2 - 7204*z^3 + 619*z^4) + 
        y^2*z^2*(5952 + 9232*z - 464*z^2 - 10560*z^3 + 3208*z^4 - 3*z^5) - 
        16*y*z^2*(64 + 244*z + 749*z^2 - 198*z^3 - 380*z^4 + 19*z^5) + 
        2*y^3*z*(544 - 4232*z + 152*z^2 + 16552*z^3 + 396*z^4 + 51*z^5)) + 
      2*x*(240*y^10 - y^9*(736 + 413*z) + y^8*(800 + 1262*z + 321*z^2) + 
        16*z^5*(-12 + 22*z + 120*z^2 - 27*z^3) - 
        y^7*(352 + 1764*z + 4159*z^2 + 17*z^3) + 
        y^6*(48 + 1728*z + 5344*z^2 + 5138*z^3 - 480*z^4) + 
        y^5*z*(-1152 + 3616*z + 1952*z^2 - 4201*z^3 + 301*z^4) + 
        y^3*z^2*(5488 + 11040*z + 4672*z^2 - 8268*z^3 - 136*z^4 - 3*z^5) - 
        8*y*z^3*(256 + 110*z - 788*z^2 + 76*z^3 + 332*z^4 + 3*z^5) + 
        y^4*z*(336 - 9472*z - 18800*z^2 + 3760*z^3 + 3869*z^4 + 3*z^5) - 
        y^2*z^2*(1024 - 1904*z + 720*z^2 + 5616*z^3 - 2864*z^4 + 597*z^5))))*
   Re[RB04])/(2*(4*r^2*(-1 + y) + (x - z)^2)^2*
   (-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)^2*(y - z)^2) + 
 (y*z*(-4*r^6*y + 2*y^2 - 3*y^3 + y^4 - 4*z + 8*y*z - y^2*z - 2*y^3*z - 
    10*z^2 + 11*y*z^2 - 7*z^3 + 2*y*z^3 - z^4 + 2*x^3*(y + z) + 
    2*r^4*(4*y^2 + y*(-4 + 5*x - 2*z) + (-2 + x - 2*z)*z) + 
    x^2*(5*y^2 + 2*y*(-2 + z) - z*(8 + 7*z)) + 
    x*(4*y^3 - y^2*(7 + 2*z) - 2*y*(-1 + 5*z + 4*z^2) + 
      z*(10 + 17*z + 6*z^2)) + r^2*(-5*y^3 + y^2*(-13*x + 5*(2 + z)) + 
      y*(-4 - 8*x^2 + 4*z + 5*z^2 + 2*x*(6 + z)) - 
      z*(8 + 4*x^2 + 14*z + 5*z^2 - x*(12 + 11*z))))*Re[RB05])/(y - z)^2 - 
 (z*(2*x^4*y^3 + 6*r^6*(-2 + y)*y^3 + x^3*y*(-y^2 + 2*y^3 - 4*z^2 - 
      2*y*z*(4 + z)) - x*z*(-2*y^4*(-2 + z) + 6*z^2*(3 + 2*z) + 
      y^3*(-5 + 7*z) + 8*y*z*(3 + 2*z + z^2) + y^2*z*(-36 - 11*z + 2*z^2)) + 
    2*z^2*(y^3*(3 - 2*z) - 2*y*z*(5 + 4*z) + y^2*(-4 + 3*z + 2*z^2) + 
      2*z*(4 + 5*z + 2*z^2)) + x^2*(4*z^3 + y^4*(1 + 2*z) - 
      y^3*z*(15 + 2*z) + 2*y*z^2*(13 + 6*z) + y^2*z*(8 - 3*z + 4*z^2)) + 
    r^4*y*(4*(2 + x)*y^3 - 2*y^4 + 12*z^2 + 2*y*z*(8 - 9*x + 12*z) + 
      y^2*(-4 + 12*x + 6*x^2 - 24*z - 15*x*z + 6*z^2)) + 
    r^2*(-7*x^3*y^3 + x^2*y*(-9*y^3 + 6*z^2 + y*z*(20 + 3*z) + 
        y^2*(2 + 11*z)) + 2*(y^5 - 2*y*(-1 + z)*z^2 + 2*z^3*(4 + 3*z) + 
        y^4*(-3 + 4*z - 2*z^2) + 2*y^3*z*(-4 - 5*z + z^2) + 
        y^2*z*(8 + 4*z + 9*z^2)) - x*(4*y^5 + 6*z^3 - 4*y^4*(1 + 3*z) + 
        4*y*z^2*(8 + 3*z) + y^2*z*(22 + 16*z + 3*z^2) + 
        y^3*(4 - 22*z + 13*z^2))))*Re[RC01])/(4*(r^2*y^2 + z*(-(x*y) + z))) - 
 (y*(-12*r^8*y^3 + 2*r^6*(4*y^4 + y^2*(9*x - 4*z)*z + 3*y*(-2 + z)*z^2 + 
      12*z^3 + 2*y^3*(-1 + 2*x + z)) + z^3*(-2*x^4 + x^3*(1 - 6*y + 2*z) - 
      2*z*(y - 2*y^2 + z + 2*y*z) - x*(4*y^3 - 9*y*z - 2*y^2*(1 + 2*z) + 
        z*(1 + 3*z)) + x^2*(-8*y^2 + 3*z + y*(2 + 4*z))) + 
    r^4*z*(-6*x^2*(2*y^2 + y*z + z^2) + x*(-20*y^3 - 6*y^2*(-1 + z) + 
        4*y*z*(2 + z) - z^2*(22 + 3*z)) + 2*(-4*y^4 + 8*y^2*z + y^3*(2 + z) + 
        2*z^2*(2 + 3*z) + y*z*(-2 - 8*z + z^2))) - 
    r^2*z^2*(-(x^3*(4*y + 7*z)) - 2*(2*y^4 + y*z - 4*y^2*z + z^2*(2 + z) - 
        y^3*(1 + 2*z)) + x^2*(-16*y^2 + y*(2 - 6*z) + z*(-2 + 3*z)) + 
      x*(-16*y^3 + 6*y^2*(1 + z) + y*z*(8 + z) + z*(2 + 8*z + z^2))))*
   Re[RC02])/(4*(r^2*y^2 + z*(-(x*y) + z))) + 
 (z*(16*r^10*(-1 + y)*y*(16*y^4 + 6*x*y*(4 - 8*y + 3*y^2) - 48*z + 60*y*z - 
      3*y^3*(8 + 7*z) + 2*y^2*(4 + 9*z)) + 
    (x - z)^5*(2*x^4*y^2 + x^3*y*(-y + 2*y^2 - 2*z*(2 + 3*z)) + 
      2*z^2*(y^2*(-1 + 2*z) + 2*z^2*(1 + 2*z) + y*(z - 6*z^2)) + 
      x*z*(-2*y^3*z - 4*z^2*(1 + 4*z) + y*z*(2 + 13*z - 6*z^2) + 
        y^2*(1 - 5*z + 8*z^2)) + x^2*(8*z^3 + y^3*(1 + 2*z) - 
        y^2*z*(7 + 10*z) + y*z*(2 + 3*z + 12*z^2))) - 
    4*r^8*y*(32*y^6 - 6*x^3*y*(12 - 24*y + 11*y^2) + 4*y^4*z*(35 + 4*z) - 
      2*y^5*(32 + 37*z) + 16*z*(-4 - 8*z + 15*z^2) - 
      4*y*z*(-80 - 48*z + 87*z^2) + 4*y^2*(-8 - 116*z + 18*z^2 + 9*z^3) + 
      y^3*(64 + 136*z - 152*z^2 + 63*z^3) + 
      x^2*(-4*y^4 + y^2*(264 - 408*z) + 144*z + 4*y*(-28 + 3*z) + 
        y^3*(-148 + 231*z)) + 2*x*(43*y^5 + 56*(2 - 3*z)*z + 
        10*y^4*(-14 + 3*z) + y^3*(172 + 6*z - 132*z^2) + 
        2*y*(8 - 104*z + 69*z^2) + 2*y^2*(-44 + 30*z + 87*z^2))) - 
    r^2*(x - z)^2*(7*x^6*y^2 - x^5*y*(11*y^2 + z*(14 + 9*z) + 
        y*(-22 + 40*z)) + x^4*(-16*y^4 + y^3*(34 - 35*z) + 12*z^3 + 
        4*y*z*(-11 + 3*z + 9*z^2) + y^2*(-12 - 4*z + 141*z^2)) + 
      2*z^3*(y^4 + y^3*(-9 + 20*z - 2*z^2) + 2*z^2*(-8 - 16*z + 3*z^2) + 
        y*z*(-12 + 60*z + 35*z^2) + 2*y^2*(2 - 29*z^2 + z^3)) - 
      x^3*(8*y^4*(1 + 2*z) + 16*z^3*(-4 + 3*z) - y^3*(12 + 36*z + 191*z^2) + 
        y^2*z*(80 + 60*z + 257*z^2) + 2*y*z*(-12 - 42*z + 11*z^2 + 27*z^3)) + 
      x^2*z*(4*y^5 + y^4*(2 + 52*z) + 8*z^2*(-4 - 24*z + 9*z^2) - 
        y^3*(34 + 14*z + 237*z^2) + 2*y*z*(-8 + 42*z + 67*z^2 + 18*z^3) + 
        4*y^2*(3 + 12*z - 18*z^2 + 55*z^3)) - 
      x*z^2*(4*y^4*(4 + 5*z) + y^3*(-68 + 96*z - 96*z^2) + 
        16*z^2*(-4 - 12*z + 3*z^2) + y*z*(-16 + 244*z + 180*z^2 + 9*z^3) + 
        y^2*(32 - 44*z - 230*z^2 + 75*z^3))) + 
    2*r^6*(36*x^5*(-1 + y)*y^2 - 3*x^4*y*(30*y^3 + y*(56 - 58*z) - 24*z + 
        y^2*(-92 + 75*z)) - 2*x^3*y*(72*y^4 + 12*z*(-14 + 11*z) - 
        y^3*(126 + 107*z) + y^2*(44 + 322*z - 291*z^2) + 
        4*y*(2 - 2*z + 51*z^2)) + x^2*(-28*y^6 - 96*z^3 + 
        32*y^5*(-1 + 16*z) + y^4*(216 - 864*z - 302*z^2) + 
        8*y*z*(4 - 104*z + 81*z^2) + y^3*(-176 + 256*z + 852*z^2 - 666*z^3) + 
        y^2*(32 + 64*z + 408*z^2 + 258*z^3)) - 
      z*(-12*y^7 + 96*z^4 + 4*y^6*(17 + 7*z) + 
        16*y*z^2*(10 + 18*z - 21*z^2) - 4*y^5*(44 - 30*z + 23*z^2) + 
        4*y^4*(58 - 84*z - 39*z^2 + 16*z^3) + y^3*(-144 + 176*z + 784*z^2 - 
          104*z^3 + 33*z^4) + 4*y^2*(8 - 176*z^2 - 68*z^3 + 45*z^4)) + 
      2*x*(10*y^7 + 96*z^4 + 2*y^6*(-9 + 38*z) - 2*y^5*(4 + 70*z + 121*z^2) + 
        8*y^2*z*(20 - 38*z - 33*z^2 + 12*z^3) - 
        4*y*z*(8 - 12*z - 98*z^2 + 99*z^3) + y^4*(32 + 124*z + 292*z^2 + 
          121*z^3) + y^3*(-16 - 200*z + 200*z^2 - 294*z^3 + 153*z^4))) + 
    r^4*(6*x^7*y^2 - x^6*y*(70*y^2 + 12*z + y*(-84 + 57*z)) + 
      x^5*y*(-40*y^3 + 12*(-14 + z)*z + 44*y^2*(-1 + 8*z) + 
        y*(72 - 328*z + 273*z^2)) + 2*x^4*(10*y^5 + 48*z^3 + 
        y^4*(-78 + 233*z) - 8*y*z*(9 - 40*z + 3*z^2) - 
        4*y^3*(-23 + 37*z + 110*z^2) + y^2*(-24 + 8*z + 378*z^2 - 324*z^3)) + 
      4*x^3*(y^6 + 32*(1 - 3*z)*z^3 + y^5*(2 + 31*z) - 
        y^4*(16 + 23*z + 306*z^2) + 2*y*z*(12 + 34*z - 163*z^2 + 39*z^3) + 
        y^2*z*(-88 + 6*z - 249*z^2 + 198*z^3) + 
        y^3*(12 + 50*z + 220*z^2 + 317*z^3)) - 
      2*z^3*(y^4*(-18 + 100*z - 21*z^2) + 16*z^2*(2 + 4*z - 3*z^2) + 
        4*y^3*(6 - 24*z - 48*z^2 + 5*z^3) + 4*y*z*(8 - 44*z - 49*z^2 + 
          15*z^3) + y^2*(-8 - 48*z + 360*z^2 + 72*z^3 + 3*z^4)) + 
      x*z^2*(-20*y^6 + 4*y^5*(46 + 33*z) + 128*z^2*(1 + 3*z - 3*z^2) - 
        4*y^4*(124 - 71*z + 124*z^2) + 4*y^3*(108 - 106*z - 153*z^2 + 
          91*z^3) + 4*y*z*(24 - 180*z - 328*z^2 + 111*z^3) + 
        y^2*(-112 - 160*z + 1712*z^2 + 156*z^3 + 129*z^4)) - 
      x^2*z*(48*y^6 + 12*y^5*(-4 + 23*z) + 64*z^2*(1 + 6*z - 9*z^2) - 
        4*y^4*(47 + 41*z + 313*z^2) + 4*y*z*(32 - 60*z - 438*z^2 + 147*z^3) + 
        2*y^3*(112 + 76*z + 156*z^2 + 497*z^3) + 
        y^2*(-48 - 464*z + 1104*z^2 - 472*z^3 + 489*z^4))))*Re[RC03])/
  (4*(4*r^2*(-1 + y) + (x - z)^2)^2*(r^2*y^2 + z*(-(x*y) + z))) + 
 (y*(768*r^12*y*z - 64*r^10*(6*y^4 + 9*x^2*y*z + 8*y^2*z + 3*y^3*z + 3*z^3 - 
      4*y*z*(1 + 10*z) + 2*x*(3*y^3 + 7*y*z + 6*y^2*z + 3*z^2)) + 
    8*r^8*(24*y^6 + 18*x^4*y*z + 4*(4 - 17*z)*z^3 + 8*y^2*z^2*(-29 + 3*z) - 
      4*y^5*(-8 + 3*z) - 8*y^3*z*(1 + 6*z) + 8*y*z^2*(8 + 53*z) + 
      y^4*(-16 - 88*z + 3*z^2) + 12*x^3*(2*y^3 + 7*y*z + 4*y^2*z + 3*z^2) + 
      2*x^2*(36*y^4 + 116*y^2*z + 4*y*(1 - 18*z)*z + z^2*(28 + 9*z) + 
        y^3*(16 + 15*z)) + x*(72*y^5 + y^4*(64 - 12*z) - 232*y^2*z^2 - 
        8*z^2*(2 + 15*z) + y^3*(-16 + 60*z + 3*z^2) + 
        2*y*z*(-8 - 164*z + 15*z^2))) + z^2*(2*x^9 + x^8*(-1 + 16*y - 2*z) + 
      2*z*(-2*y^7 + 19*y^5*z - 56*y^3*z^2 - 36*y*(-1 + z)*z^3 + 
        y^6*(1 + 2*z) + 8*z^4*(-1 + 3*z) - 2*y^4*z*(4 + 9*z) + 
        4*y^2*z^2*(4 + 15*z)) + x^7*(58*y^2 - 23*z - y*(7 + 18*z)) + 
      x^6*(124*y^3 + 2*y*z*(-69 + 4*z) + z*(11 + 27*z) - 2*y^2*(11 + 30*z)) + 
      x*(4*y^8 - 67*y^6*z + 314*y^4*z^2 + 24*(1 - 5*z)*z^4 - 
        2*y^7*(1 + 2*z) + 4*y^2*z^3*(-101 + 36*z) + y^5*z*(29 + 61*z) - 
        2*y^3*z^2*(53 + 156*z) + 4*y*z^3*(22 + 75*z - 21*z^2)) + 
      x^5*(170*y^4 + 2*(43 - 4*z)*z^2 - 8*y^3*(5 + 13*z) + 
        y^2*z*(-385 + 24*z) + y*z*(55 + 157*z - 4*z^2)) + 
      x^4*(152*y^5 + 2*y*(191 - 40*z)*z^2 + 12*y^3*z*(-51 + 2*z) - 
        y^4*(45 + 106*z) + 2*y^2*z*(63 + 189*z - 4*z^2) + 
        2*z^2*(-19 - 56*z + 2*z^2)) + x^3*(86*y^6 + y^4*z*(-565 + 8*z) + 
        4*z^3*(-29 + 14*z) - 8*y^2*z^2*(-96 + 19*z) - y^5*(31 + 66*z) + 
        2*y^3*z*(78 + 223*z - 2*z^2) + 2*y*z^2*(-63 - 218*z + 18*z^2)) + 
      x^2*(28*y^7 - 286*y^5*z + 4*y^3*(187 - 20*z)*z^2 - 12*y^6*(1 + 2*z) + 
        8*y*z^3*(-45 + 31*z) + y^4*z*(101 + 255*z) + 
        4*z^3*(10 + 43*z - 7*z^2) + 2*y^2*z^2*(-97 - 312*z + 20*z^2))) + 
    r^4*(2*x^7*z*(7*y + 3*z) + x^6*(16*y^3 + 100*y^2*z + 3*z^2*(28 + z) + 
        4*y*z*(11 + 2*z)) + x*(96*y^8 - 20*y^7*(2 + 5*z) + 
        2*y^6*z*(-56 + 17*z) - 16*z^4*(8 + 21*z) + 8*y^4*z^2*(-180 + 43*z) - 
        16*y^2*z^3*(-80 + 93*z) + 2*y^3*z^2*(284 + 1348*z - 103*z^2) + 
        8*y*z^3*(-54 - 128*z + z^2) + y^5*z*(32 - 240*z + 5*z^2)) + 
      2*(8*y^9 + 4*y^3*(100 - 63*z)*z^3 + 4*y^7*z*(-9 + 2*z) - 
        4*y^5*z^2*(26 + 7*z) - y^8*(4 + 13*z) + 8*y*z^4*(6 + 49*z) + 
        y^6*z*(20 + 48*z - z^2) - 4*y^4*z^2*(-7 - 62*z + z^2) + 
        8*z^4*(6 + 2*z + z^2) + 32*y^2*z^3*(-5 - 21*z + 5*z^2)) + 
      2*x^3*(160*y^6 + y^4*(472 - 93*z)*z + 52*z^3*(-2 + 3*z) + 
        5*y^5*(-8 + 11*z) + 6*y^2*z^2*(-126 + 59*z) + 
        y*z^2*(56 - 92*z - 47*z^2) + 2*y^3*z*(-74 - 467*z + 15*z^2)) + 
      x^5*(96*y^4 + 2*y^2*(176 - 31*z)*z + 12*(6 - 7*z)*z^2 + 
        8*y^3*(-1 + 33*z) + y*z*(-24 + 100*z + 15*z^2)) + 
      2*x^4*(120*y^5 + 2*y^3*(224 - 47*z)*z - 4*y*z^2*(20 + z) + 
        5*y^4*(-4 + 31*z) + y^2*z*(-80 - 368*z + 21*z^2) - 
        z^2*(24 + 308*z + 21*z^2)) + x^2*(240*y^7 + 4*y^5*(79 - 11*z)*z - 
        464*y*(-1 + z)*z^3 - 16*y^6*(5 + 6*z) + 8*y^3*z^2*(-314 + 129*z) + 
        2*y^2*z^2*(328 + 1256*z - 113*z^2) + 16*z^3*(9 + 66*z + 8*z^2) + 
        y^4*z*(-168 - 1452*z + 37*z^2))) - 
    2*r^6*(12*y^8 + y^7*(64 - 12*z) + 6*x^6*y*z + 88*y^5*(-2 + z)*z + 
      256*y^3*(-1 + z)*z^2 - 16*y*z^3*(6 + 73*z) + 
      4*y^2*z^2*(24 + 304*z - 55*z^2) + 2*y^4*z*(48 + 36*z - 5*z^2) + 
      y^6*(-32 - 156*z + 3*z^2) + 12*x^5*(y^3 + 7*y*z + 2*y^2*z + 3*z^2) + 
      32*z^3*(-1 - 3*z + 7*z^2) + 2*x^4*(30*y^4 + 208*y^2*z + 
        12*y*(3 - 2*z)*z + 4*y^3*(8 + 3*z) + 3*z^2*(28 + 3*z)) + 
      x^3*(120*y^5 + 8*(2 - 33*z)*z^2 - 8*y^4*(-32 + 3*z) - 
        4*y^2*z*(-88 + 89*z) + y^3*(-32 + 588*z + 3*z^2) + 
        4*y*z*(-12 - 98*z + 15*z^2)) + x^2*(120*y^6 + y^5*(384 - 66*z) + 
        40*y*z^2*(-8 + 13*z) - 8*y^3*z*(-39 + 41*z) + 
        3*y^4*(-32 + 36*z + 3*z^2) - 16*z^2*(2 + 35*z + 9*z^2) + 
        4*y^2*z*(-40 - 478*z + 27*z^2)) + x*(60*y^7 + y^6*(256 - 48*z) + 
        16*y^4*z*(-9 + 2*z) + 32*z^3*(5 + 12*z) + 16*y^2*z^2*(-34 + 69*z) + 
        y^5*(-96 - 304*z + 9*z^2) + 4*y^3*z*(-4 - 326*z + 15*z^2) - 
        4*y*z^2*(-56 - 344*z + 49*z^2))) + 
    r^2*z*(-(x^8*(4*y + 7*z)) + x^7*(-44*y^2 + y*(2 - 33*z) + 
        z*(-22 + 3*z)) + x^5*(-404*y^4 - 3*y^2*(-26 + z)*z + 
        2*(82 - 15*z)*z^2 + 24*y^3*(3 + 5*z) + y*z*(28 + 290*z - z^2)) + 
      x^6*(-184*y^3 + y^2*(20 - 26*z) + 2*y*z*(-36 + 7*z) + 
        z*(12 + 90*z + z^2)) + x^4*(-520*y^5 + 20*y^3*(33 - 4*z)*z + 
        2*y*(212 - 55*z)*z^2 + y^4*(130 + 329*z) + 
        2*y^2*z*(-32 + 38*z + z^2) - 4*z^2*(21 + 96*z + z^2)) - 
      2*(2*y^9 - 28*y^7*z + y^5*(104 - 9*z)*z^2 - y^8*(1 + 2*z) + 
        4*y*z^4*(-26 + 3*z) + 4*y^3*z^3*(-13 + 24*z) + y^6*z*(13 + 32*z) + 
        4*y^2*z^3*(11 + 14*z - 9*z^2) + 2*y^4*z^2*(-23 - 70*z + z^2) - 
        8*z^4*(2 - 3*z + 10*z^2)) + x^2*(-184*y^7 + 6*y^5*(162 - 13*z)*z + 
        8*y*z^3*(-74 + 33*z) + 4*y^6*(18 + 49*z) + 4*y^3*z^2*(-134 + 97*z) + 
        4*z^3*(32 + 130*z - 11*z^2) + 4*y^2*z^2*(30 + 25*z + 6*z^2) + 
        y^4*z*(-322 - 966*z + 13*z^2)) + 
      x^3*(-404*y^6 + y^4*(1178 - 127*z)*z + 36*y^2*z^2*(5 + 2*z) + 
        4*z^3*(-78 + 35*z) + y^5*(130 + 359*z) + 
        2*y^3*z*(-135 - 346*z + 7*z^2) + 4*y*z^2*(-28 - 157*z + 14*z^2)) - 
      x*(44*y^8 + 2*y^4*(332 - 127*z)*z^2 - 10*y^7*(2 + 5*z) + 
        y^6*z*(-382 + 17*z) + 8*z^4*(-14 + 33*z) + 4*y^2*z^3*(80 + 57*z) + 
        y^5*z*(158 + 462*z - 3*z^2) + 16*y^3*z^2*(-17 - 45*z + 4*z^2) + 
        4*y*z^3*(2 - 72*z + 57*z^2))))*Re[RC04])/
  (4*(-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)^2*(r^2*y^2 + z*(-(x*y) + z))) - 
 (y*z*(-2*x^4*y*(y - z)^2 + x^3*(-2*y^4 + 6*y^2*z + y*(9 - 4*z)*z^2 + 2*z^4 + 
      y^3*(1 + 4*z)) + 2*r^6*y*(-3*y^3 + 12*z^2 - 3*y*z*(8 + z) + 
      y^2*(4 + 6*z)) - x^2*(y^4*(1 + 2*z) - y^3*z*(17 + 6*z) + 
      y*z^2*(32 + 15*z - 10*z^2) + z^3*(8 + z + 4*z^2) + 
      2*y^2*z*(4 + 5*z^2)) + r^4*(2*y^5 - 12*z^4 - 4*y^4*(x + z) - 
      y^3*(8 + 4*x + 6*x^2 - 52*z - 23*x*z + 4*z^2) + 
      2*y^2*z*(-16 + 40*x + 6*x^2 - 42*z - 17*x*z + 6*z^2) - 
      y*z^2*(8 + 28*x + 6*x^2 - 44*z - 15*x*z + 6*z^2)) + 
    x*z*(-2*y^4*(-2 + z) - y^2*z*(38 + 21*z) + y^3*(-5 + 7*z + 4*z^2) + 
      y*z*(24 + 27*z + 5*z^2 - 4*z^3) + z^2*(24 + 16*z + 5*z^2 + 2*z^3)) - 
    2*z^2*(y^3*(3 - 2*z) + y^2*(-4 + z + 6*z^2) - y*z*(8 + 11*z + 6*z^2) + 
      z*(8 + 12*z + 7*z^2 + 2*z^3)) + 
    r^2*(7*x^3*y*(y - z)^2 + x^2*(9*y^4 - 3*z^4 - y*z^2*(2 + 5*z) + 
        4*y^2*z*(-11 + 7*z) - y^3*(2 + 29*z)) + 
      x*(4*y^5 - 4*y^4*(1 + 5*z) + y^2*z*(48 + 56*z - 35*z^2) + 
        z^3*(8 + 8*z + 3*z^2) + y*z^2*(36 - 10*z + 7*z^2) + 
        y^3*(4 - 50*z + 41*z^2)) - 2*(y^5 + y^4*(-3 + 6*z - 2*z^2) + 
        z^3*(8 + 6*z + 5*z^2) + y^3*z*(-8 - 17*z + 6*z^2) + 
        2*y*z^2*(4 + 3*z - 6*z^2 + z^3) - y^2*z*(-8 + z - 17*z^2 + 6*z^3))))*
   Re[RC06])/(4*(y - z)*(r^2*y^2 + z*(-(x*y) + z))) - 
 (y*z*(-16*r^8*y^3 + 2*r^6*(10*y^4 + y^3*(-8 + 12*x - z) + 
      4*y^2*(1 + 3*x - 3*z)*z + 12*z^3 + y*z^2*(-32 + 3*z)) - 
    (y - z)^2*z*(2*x^4 + x^3*(-1 + 6*y - 2*z) + 2*z*(y - 2*y^2 + z + 2*y*z) + 
      x^2*(8*y^2 - 3*z - 2*y*(1 + 2*z)) + 
      x*(4*y^3 - 9*y*z - 2*y^2*(1 + 2*z) + z*(1 + 3*z))) - 
    r^4*(x^2*(8*y^3 + 38*y^2*z - 4*y*z^2 + 6*z^3) + 
      x*(22*y^4 + 4*y^3*(-2 + 3*z) + z^3*(20 + 3*z) - 2*y*z^2*(48 + 7*z) - 
        y^2*z*(12 + 23*z)) + 2*(7*y^5 - 2*y^3*(-3 + z)*z - 4*(-1 + z)*z^3 - 
        2*y^4*(3 + 5*z) + y*z^2*(16 + 34*z - z^2) + 
        2*y^2*z*(2 - 15*z + 3*z^2))) + r^2*(x^3*z*(15*y^2 - 6*y*z + 7*z^2) + 
      x^2*(4*y^4 + 18*y^3*z - 44*y*z^2 - z^3*(2 + 3*z) - y^2*z*(2 + 19*z)) + 
      2*(2*y^6 + y*(7 - 2*z)*z^3 + 2*y^4*z*(1 + 3*z) - y^5*(1 + 6*z) + 
        y^2*z^2*(6 + 13*z) - y^3*z*(1 + 9*z + 2*z^2) - 
        z^3*(8 + 12*z + 3*z^2)) + x*(8*y^5 + y^3*(4 - 5*z)*z - 
        2*y^4*(1 + 3*z) + z^3*(20 + 4*z - z^2) - y^2*z*(4 + 62*z + 5*z^2) + 
        y*z^2*(32 + 56*z + 9*z^2))))*Re[RC07])/
  (4*(y - z)*(r^2*y^2 + z*(-(x*y) + z)))


==> anc/lNLO.m <==
(*

    d^6 Gamma /(dx dy dOmega_e dOmega_gamma) =
	alpha G_Fermi^2 M^5 / (4 pi)^6 
	x beta (G(x,y,z) 
      + x beta J(x,y,z) n.p_l 
      + y K(x,y,z) n.p_gamma  
      + y x beta n.(p_l x p_gamma) L(x,y,z)


	L(x,y,z) = 4/(3 y z^2) (alpha/ pi) lNLO

*)




lNLO = -(Pi*y*(16*r^10*(4*y - z*(10 + 3*z)) - 4*r^8*(8*y^3 - 8*y*z*(9 + z) - 
       y^2*z*(20 + 3*z) + 4*z*(2 + 39*z + 13*z^2) + 
       x^2*(8*y - z*(20 + 3*z)) + 2*x*(8*y^2 - 8*z*(1 + z) - 
         y*z*(20 + 3*z))) - 2*z^3*(-2*x^5 + x^4*(1 - 8*y - 3*z) + 
       x^3*(-12*y^2 + y*(3 - 10*z) + z*(17 + 10*z)) + 
       x^2*(-8*y^3 + y^2*(3 - 12*z) + y*z*(39 + 20*z) + 
         z*(-6 + 3*z - 5*z^2)) + x*(-2*y^4 + y^3*(1 - 6*z) - 
         4*z^2*(9 + 7*z) + y^2*z*(27 + 10*z) - 4*y*z*(2 - z + z^2)) + 
       z*(5*y^3 - y^4 - 4*y*z*(5 + 3*z) + y^2*(-2 + z + z^2) + 
         8*z*(1 + 3*z + z^2))) + 2*r^6*(2*y^5 + x^4*(2*y - 5*z) - 5*y^4*z - 
       4*y^3*z*(14 + z) + 4*y*z^2*(60 + 17*z) + 2*y^2*z*(4 + 54*z + 7*z^2) - 
       16*z^2*(4 + 30*z + 11*z^2) + 4*x^3*(2*y^2 - 5*y*z - 2*z*(2 + z)) + 
       2*x^2*(6*y^3 - 15*y^2*z - 2*y*z*(22 + 5*z) + 2*z*(2 + 26*z + 5*z^2)) + 
       2*x*(4*y^4 - 10*y^3*z - 8*y^2*z*(8 + z) + 2*z^2*(32 + 33*z) + 
         y*z*(8 + 106*z + 17*z^2))) + r^2*z^2*(8*x^5 + 4*y^5 - 
       y^4*(3 + 2*z) - 2*y^3*z*(25 + 3*z) + x^4*(-5 + 36*y + 4*z) + 
       8*y*z^2*(22 + 15*z) + 2*y^2*z*(16 + 21*z) - 
       16*z^2*(6 + 18*z + 7*z^2) + 2*x^3*(32*y^2 + y*(-9 + 5*z) - 
         z*(49 + 27*z)) + 2*x*(12*y^4 - 33*y^2*z*(3 + z) - y^3*(7 + z) + 
         4*z^2*(34 + 31*z) + 2*y*z*(20 + 17*z + 9*z^2)) + 
       2*x^2*(28*y^3 + 3*y^2*(-4 + z) - 3*y*z*(41 + 19*z) + 
         z*(24 + 13*z + 18*z^2))) - r^4*z*(-4*x^5 - 10*y^5 + 
       2*y^3*z*(60 + 7*z) + x^4*(2 - 26*y + 13*z) + y^4*(2 + 15*z) - 
       8*y*z^2*(49 + 25*z) - 2*y^2*z*(22 + 90*z + 9*z^2) + 
       16*z^2*(11 + 46*z + 18*z^2) + x^3*(-64*y^2 + 2*z*(48 + 25*z) + 
         y*(8 + 54*z)) - 2*x*(22*y^4 + 196*z^2*(1 + z) - 
         3*y^2*z*(56 + 13*z) - y^3*(4 + 29*z) + 2*y*z*(24 + 85*z + 18*z^2)) - 
       2*x^2*(38*y^3 - 6*y^2*(1 + 7*z) - 3*y*z*(52 + 19*z) + 
         z*(26 + 80*z + 27*z^2)))))/(4*(-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)^2*
   (r^2 + z)^2) - 
 (y*z*(6*r^6*y*(4 - 2*y + z) + x*z*(-2*x^3 + x*z + (-1 + y - z)*z + 
      x^2*(1 - 2*y + 2*z)) + r^4*(8*y^3 + 2*y^2*(2*x - 5*(2 + z)) - 
      3*z*(4*z + x*(4 + z)) + 2*y*(4 - 3*x^2 + 12*z + z^2 + x*(-8 + 5*z))) + 
    r^2*(x^3*(4*y + 3*z) - x*z*(4 + 8*y^2 + z^2 - 3*y*(2 + 3*z)) - 
      2*z*(y^2 + 2*z*(1 + 2*z) - y*(1 + 5*z)) + 
      x^2*(6*y^2 + z*(8 + z) - 2*y*(1 + 6*z))))*Im[noIRRD02])/
  (4*(r^2*y^2 + z*(-(x*y) + z))) - 
 (y*(2*r^6*y^2*(2*y + z) + z^3*(-2*x^3 + x*z + (-1 + y - z)*z + 
      x^2*(1 - 2*y + 2*z)) - r^4*z*(4*y^3 + y^2*(-2 + 8*x - 8*z) + 
      2*(-2 + x)*y*z + z^2*(10 + 3*z)) + 
    r^2*z^2*(x^2*(4*y + 3*z) - z*(2 + 4*z + z^2 - y*(4 + z)) + 
      x*(2*y^2 + z*(4 + z) - 2*y*(1 + 2*z))))*Im[RC02])/
  (4*(r^2*y^2 + z*(-(x*y) + z))) - 
 (y*z*(-96*r^10*y*(-4 + 2*y - z) + 8*r^8*(12*y^4 + y^3*(-16 + 24*x - 9*z) - 
      6*z*(4*z + x*(4 + z)) + 2*y*(8 + 84*z + 17*z^2 - 3*x^2*(6 + z) + 
        2*x*(-8 + 5*z)) + y^2*(-40 + 12*x^2 - 68*z - x*(52 + 15*z))) + 
    z*(-2*x^8 + x^7*(1 - 12*y + 2*z) + x^6*(-30*y^2 + 21*z + y*(5 + 6*z)) + 
      x^5*(-40*y^3 + 8*y*z*(11 + z) + 2*y^2*(5 + 2*z) - z*(11 + 17*z)) + 
      z*(-y^6 - 6*y^3*z + 4*y^4*z + y^5*(1 + z) + 16*z^3*(1 + z) + 
        4*y^2*z^2*(-1 + 2*z) - 4*y*z^2*(-2 + 7*z + 3*z^2)) + 
      x^3*(-12*y^5 + y^4*(5 - 6*z) - 8*y*z^2*(22 + 5*z) + 
        4*y^3*z*(29 + 6*z) + 2*z^2*(19 + 30*z + 2*z^2) - 
        2*y^2*z*(18 + 17*z + 4*z^2)) - x^4*(30*y^4 + 8*z^2*(9 + z) + 
        2*y^3*(-5 + 2*z) - y^2*z*(145 + 24*z) + y*z*(33 + 39*z + 4*z^2)) + 
      x^2*(-2*y^6 + y^5*(1 - 2*z) + 4*z^3*(19 + 4*z) + y^4*z*(43 + 8*z) - 
        4*y^2*z^2*(37 + 12*z) - 2*y^3*z*(8 + 9*z + 2*z^2) + 
        2*y*z^2*(23 + 46*z + 6*z^2)) - x*z*(-4*y^5 - 8*y*z^2*(7 + z) + 
        8*y^3*z*(5 + 2*z) + y^4*(1 + 5*z) + 4*z^2*(10 + 21*z + z^2) - 
        2*y^2*z*(9 + 36*z + 8*z^2))) + 
    r^2*(x^7*(4*y + 3*z) + x^6*(26*y^2 + z*(24 + z) + y*(-2 + 3*z)) + 
      x^5*(70*y^3 + 2*y*z*(31 + 10*z) - 2*y^2*(5 + 13*z) - 
        z*(12 + 46*z + z^2)) + x^3*(80*y^5 + 20*y^3*z*(-10 + 3*z) - 
        8*y*z^2*(38 + 25*z) - y^4*(20 + 81*z) + 
        2*y^2*z*(11 + 112*z - 9*z^2) + 4*z^2*(22 + 45*z + 4*z^2)) + 
      x^2*(34*y^6 + 4*y^2*(1 - 73*z)*z^2 + 20*z^3*(16 + 7*z) + 
        y^4*z*(-232 + 23*z) - y^5*(10 + 41*z) + 
        2*y^3*z*(29 + 160*z - 3*z^2) + 8*y*z^2*(6 - 11*z + 8*z^2)) + 
      z*(-(y^6*(14 + z)) + 4*y^4*z*(24 + z) - 48*z^3*(1 + 2*z) + 
        4*y^2*z^2*(-32 + 25*z) + y^5*(8 + 26*z + z^2) - 
        4*y^3*z*(16 + 47*z + 4*z^2) - 4*y*z^2*(-30 - 58*z + 9*z^2)) + 
      x^4*(100*y^4 - 4*z^2*(43 + 6*z) + 3*y^2*z*(-6 + 19*z) - 
        2*y^3*(10 + 37*z) - y*z*(18 + 10*z + 11*z^2)) + 
      x*(6*y^7 - 102*y^5*z + 160*y*z^3*(1 + 2*z) - 2*y^6*(1 + 4*z) - 
        8*y^3*z^2*(-29 + 14*z) + y^4*z*(38 + 158*z + 3*z^2) + 
        8*y^2*z^2*(-9 - 41*z + 7*z^2) - 4*z^3*(38 + 64*z + 13*z^2))) - 
    r^4*(6*x^6*y - 4*y^7 - 16*y^2*(-38 + z)*z^2 + 2*y^6*(10 + 7*z) - 
      16*y^4*z*(16 + 7*z) + 16*z^3*(8 + 27*z) - 
      16*y*z^2*(21 + 71*z + 3*z^2) - y^5*(8 + 12*z + 9*z^2) + 
      2*y^3*z*(60 + 228*z + 47*z^2) + x^5*(26*y^2 + y*(48 - 10*z) + 
        3*z*(12 + z)) + x^4*(40*y^3 + y^2*(228 - 22*z) + 4*z*(24 + 5*z) + 
        y*(-24 - 60*z + 13*z^2)) + x^3*(20*y^4 + 8*y^3*(52 + z) + 
        80*y*z*(-1 + 3*z) + 4*y^2*(-20 - 95*z + 2*z^2) - 
        2*z*(24 + 136*z + 19*z^2)) + x*(-14*y^6 - 64*y^3*z*(13 + z) - 
        192*y*z^2*(-1 + 4*z) + 2*y^5*(72 + 25*z) + 
        2*y^2*z*(124 + 552*z + 9*z^2) + 8*z^2*(22 + 56*z + 17*z^2) - 
        y^4*(48 + 176*z + 27*z^2)) - 2*x^2*(5*y^5 + 2*y^2*(188 - 67*z)*z - 
        4*y^4*(45 + 7*z) + 8*z^2*(23 + 14*z) + 2*y^3*(24 + 112*z + 5*z^2) + 
        y*z*(-48 - 256*z + 45*z^2))) - 2*r^6*(3*x^4*y*(-12 + 2*y - z) + 
      x^3*(24*y^3 - 12*z*(6 + z) + 8*y*(-12 + 5*z) - y^2*(104 + 15*z)) + 
      x^2*(36*y^4 - 24*y^2*(12 + z) - 8*z*(8 + 7*z) - 3*y^3*(32 + 9*z) + 
        8*y*(6 + 39*z + z^2)) + 2*(3*y^6 + y^5*(2 - 3*z) - 8*y^4*(5 + 6*z) + 
        16*z^2*(1 + 8*z) + 8*y^2*z*(25 + 13*z) + 2*y^3*(8 + 48*z + 19*z^2) - 
        2*y*z*(44 + 228*z + 31*z^2)) + x*(24*y^5 + 16*y*(17 - 20*z)*z - 
        3*y^4*(8 + 7*z) - 16*y^3*(17 + 10*z) + 4*z*(8 + 60*z + 17*z^2) + 
        y^2*(80 + 552*z + 92*z^2))))*Im[RC04])/
  (4*(-4*r^2 + x^2 + 2*x*y + y^2 - 4*z)^2*(r^2*y^2 + z*(-(x*y) + z)));

